Benchmark ages for the Gaia benchmark stars

In the era of large-scale surveys of stars in the Milky Way, stellar ages are crucial for studying the evolution of the Galaxy. But determining ages of field stars is notoriously difficult; therefore, we attempt to determine benchmark ages for the extensively studied Gaia benchmark stars which can be used for validation purposes. By searching the literature for age estimates from different methods and deriving new ages based on Bayesian isochrone fitting, we are able to put reliable limits on the ages of 16 out of the 33 benchmark stars. The giants with well-defined ages are all young, and an expansion of the sample to include older giants with asteroseismic ages would be beneficial. Some of the stars have surface parameters inconsistent with isochrones younger than 16 Gyr. Including $\alpha$-enhancement in the models when relevant resolves some of these cases, but others clearly highlight discrepancies between the models and observations. We test the impact of atomic diffusion on the age estimates by fitting to the actual surface metallicity of the models instead of the initial value and find that the effect is negligible except for a single turn-off star. Finally, we show that our ability to determine isochrone-based ages for large spectroscopic surveys largely mirrors our ability to determine ages for these benchmark stars, except for stars with $\log g \gtrsim 4.4$ dex since their location in the HR diagram is almost age insensitive. Hence, isochrone fitting does not constrain their ages given the typical uncertainties of spectroscopic stellar parameters.

==> anc/gfuncs_MIST.csv <==
# G-functions (age PDFs) for the Gaia benchmark stars derived using MIST isochrones
# Supplement to the paper "Benchmark ages for the Gaia benchmark stars"
#
# Columns:
# starid -- HD number of star
# method -- description of the method used to derive the age ('magV' for magnitude-based and 'logg' for logg-based)
# The rest of the columns give the G-function at the age of the column header (0.1 to 16.0 in steps of 0.1)
#
name,method,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8,1.9,2.0,2.1,2.2,2.3,2.4,2.5,2.6,2.7,2.8,2.9,3.0,3.1,3.2,3.3,3.4,3.5,3.6,3.7,3.8,3.9,4.0,4.1,4.2,4.3,4.4,4.5,4.6,4.7,4.8,4.9,5.0,5.1,5.2,5.3,5.4,5.5,5.6,5.7,5.8,5.9,6.0,6.1,6.2,6.3,6.4,6.5,6.6,6.7,6.8,6.9,7.0,7.1,7.2,7.3,7.4,7.5,7.6,7.7,7.8,7.9,8.0,8.1,8.2,8.3,8.4,8.5,8.6,8.7,8.8,8.9,9.0,9.1,9.2,9.3,9.4,9.5,9.6,9.7,9.8,9.9,10.0,10.1,10.2,10.3,10.4,10.5,10.6,10.7,10.8,10.9,11.0,11.1,11.2,11.3,11.4,11.5,11.6,11.7,11.8,11.9,12.0,12.1,12.2,12.3,12.4,12.5,12.6,12.7,12.8,12.9,13.0,13.1,13.2,13.3,13.4,13.5,13.6,13.7,13.8,13.9,14.0,14.1,14.2,14.3,14.4,14.5,14.6,14.7,14.8,14.9,15.0,15.1,15.2,15.3,15.4,15.5,15.6,15.7,15.8,15.9,16.0
HD61421,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00009,0.00052,0.00246,0.00982,0.03589,0.09740,0.25195,0.51091,0.80422,1.00000,0.91032,0.57601,0.26216,0.09722,0.04913,0.03661,0.03071,0.02584,0.02075,0.01810,0.07545,0.12791,0.03589,0.00538,0.00066,0.00007,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD61421,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00013,0.00158,0.01006,0.04847,0.15057,0.35974,0.62961,0.88257,1.00000,0.95641,0.78966,0.57522,0.37659,0.22862,0.13114,0.07397,0.04521,0.03189,0.02598,0.02349,0.02272,0.02259,0.02274,0.02494,0.02853,0.02985,0.02790,0.02346,0.01746,0.01135,0.00680,0.00386,0.00213,0.00117,0.00064,0.00035,0.00019,0.00010,0.00006,0.00003,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD61421,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00006,0.00044,0.00171,0.00773,0.02805,0.07883,0.19442,0.42784,0.62941,0.88827,1.00000,0.87927,0.61451,0.31813,0.12036,0.03775,0.01117,0.00535,0.00489,0.00562,0.00650,0.00683,0.00708,0.02037,0.02450,0.00351,0.00020,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD61421,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00033,0.00572,0.04365,0.16235,0.41000,0.69281,0.93661,1.00000,0.86905,0.65237,0.42387,0.24686,0.13252,0.06647,0.03190,0.01490,0.00693,0.00344,0.00214,0.00184,0.00200,0.00235,0.00268,0.00289,0.00307,0.00319,0.00302,0.00259,0.00207,0.00150,0.00093,0.00052,0.00027,0.00013,0.00006,0.00003,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD84937,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00005,0.00007,0.00009,0.00013,0.00018,0.00025,0.00034,0.00047,0.00064,0.00086,0.00116,0.00156,0.00207,0.00275,0.00362,0.00474,0.00618,0.00800,0.01030,0.01316,0.01671,0.02109,0.02646,0.03299,0.04088,0.05034,0.06157,0.07480,0.09025,0.10815,0.12869,0.15206,0.17841,0.20786,0.24029,0.27580,0.31441,0.35600,0.40039,0.44725,0.49623,0.54683,0.59848,0.65051,0.70219,0.75270,0.80120,0.84683,0.88870,0.92599,0.95794,0.98257,1.00000
HD84937,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00003,0.00005,0.00007,0.00010,0.00014,0.00019,0.00027,0.00037,0.00051,0.00069,0.00093,0.00124,0.00165,0.00216,0.00279,0.00357,0.00454,0.00574,0.00720,0.00897,0.01111,0.01367,0.01672,0.02032,0.02456,0.02951,0.03526,0.04190,0.04949,0.05813,0.06793,0.07898,0.09135,0.10515,0.12043,0.13729,0.15577,0.17593,0.19781,0.22143,0.24680,0.27391,0.30274,0.33302,0.36481,0.39810,0.43279,0.46877,0.50591,0.54405,0.58303,0.62267,0.66278,0.70315,0.74357,0.78384,0.82372,0.86300,0.90145,0.93886,0.97184,1.00000
HD84937,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00006,0.00008,0.00011,0.00016,0.00021,0.00027,0.00034,0.00044,0.00057,0.00074,0.00095,0.00123,0.00159,0.00206,0.00266,0.00337,0.00427,0.00540,0.00681,0.00857,0.01075,0.01344,0.01675,0.02079,0.02571,0.03163,0.03874,0.04690,0.05638,0.06742,0.08019,0.09482,0.11149,0.13033,0.15141,0.17480,0.20051,0.22853,0.25884,0.29133,0.32597,0.36285,0.40174,0.44217,0.48401,0.52682,0.57039,0.61393,0.65732,0.69998,0.74154,0.78160,0.81950,0.85529,0.88829,0.91836,0.94304,0.96317,0.97932,0.99100,0.99796,1.00000,0.99689,0.98900,0.97603,0.95839,0.93603,0.90932,0.87873,0.84488,0.80808,0.76941,0.72862,0.68806,0.64755
HD84937,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00006,0.00009,0.00014,0.00021,0.00030,0.00044,0.00063,0.00090,0.00127,0.00167,0.00216,0.00278,0.00356,0.00454,0.00575,0.00725,0.00909,0.01132,0.01402,0.01726,0.02084,0.02505,0.02997,0.03568,0.04227,0.04981,0.05841,0.06811,0.07901,0.09116,0.10463,0.11946,0.13428,0.14984,0.16650,0.18419,0.20292,0.22267,0.24338,0.26503,0.28755,0.31085,0.33491,0.35965,0.38499,0.41100,0.43885,0.46714,0.49575,0.52470,0.55376,0.58294,0.61195,0.64079,0.66934,0.69752,0.72526,0.75229,0.77872,0.80432,0.82896,0.85046,0.87002,0.88850,0.90566,0.92150,0.93589,0.94879,0.96040,0.97047,0.97920,0.98637,0.99206,0.99614,0.99887,1.00000,0.99992,0.99804,0.99484,0.99018
HD49933,magV,0.00004,0.00004,0.00007,0.00008,0.00018,0.00019,0.00038,0.00056,0.00080,0.00127,0.00180,0.00259,0.00346,0.00537,0.00730,0.01051,0.01473,0.02264,0.02929,0.04584,0.06230,0.06864,0.11348,0.15359,0.18789,0.25134,0.31254,0.41302,0.49941,0.57065,0.69199,0.76224,0.85775,0.86302,1.00000,0.89340,0.81268,0.83463,0.92026,0.89210,0.73175,0.66428,0.68442,0.70538,0.68281,0.62694,0.56800,0.50751,0.44572,0.38361,0.32583,0.27310,0.22528,0.18251,0.14504,0.11306,0.08687,0.06569,0.04879,0.03556,0.02541,0.01780,0.01222,0.00827,0.00549,0.00358,0.00228,0.00143,0.00088,0.00052,0.00031,0.00018,0.00010,0.00006,0.00003,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD49933,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00005,0.00014,0.00032,0.00079,0.00174,0.00393,0.00813,0.01667,0.03214,0.05899,0.10074,0.16280,0.24922,0.35718,0.48074,0.60829,0.72981,0.83082,0.91509,0.97225,0.99462,0.98752,0.97247,0.97557,0.99628,1.00000,0.94613,0.88593,0.83640,0.79244,0.73726,0.66115,0.58475,0.51030,0.43964,0.37409,0.31625,0.26469,0.21928,0.17988,0.14617,0.11772,0.09451,0.07542,0.05976,0.04702,0.03675,0.02853,0.02201,0.01703,0.01312,0.01006,0.00768,0.00583,0.00441,0.00332,0.00249,0.00187,0.00140,0.00104,0.00078,0.00057,0.00043,0.00031,0.00023,0.00017,0.00013,0.00009,0.00007,0.00005,0.00004,0.00003,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD49933,magV_fehsurf,0.00008,0.00019,0.00071,0.00109,0.00637,0.00565,0.01647,0.02884,0.03993,0.06826,0.08792,0.11574,0.17103,0.24051,0.25133,0.34324,0.34374,0.49968,0.53403,0.77815,0.78673,0.75439,0.85597,1.00000,0.77089,0.86192,0.81755,0.86926,0.74692,0.57684,0.59547,0.52576,0.45872,0.32144,0.23947,0.22228,0.15787,0.12924,0.13576,0.10095,0.06915,0.05481,0.06007,0.05701,0.04326,0.03627,0.02998,0.02364,0.01720,0.01150,0.00842,0.00613,0.00435,0.00301,0.00204,0.00135,0.00089,0.00058,0.00037,0.00023,0.00014,0.00009,0.00005,0.00003,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD49933,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00010,0.00036,0.00083,0.00175,0.00498,0.01347,0.02313,0.05655,0.08891,0.16548,0.23883,0.38875,0.47656,0.65957,0.79153,0.88738,0.98558,1.00000,0.99292,0.94563,0.85134,0.74264,0.63946,0.54497,0.45604,0.36259,0.28096,0.23224,0.18902,0.15689,0.13650,0.11753,0.09828,0.08093,0.06804,0.05726,0.04648,0.03803,0.03075,0.02453,0.01928,0.01494,0.01154,0.00889,0.00681,0.00519,0.00394,0.00297,0.00222,0.00166,0.00123,0.00092,0.00068,0.00050,0.00037,0.00027,0.00020,0.00014,0.00010,0.00007,0.00005,0.00004,0.00003,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD23249,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00006,0.00019,0.00048,0.00098,0.00202,0.00424,0.00838,0.01457,0.02268,0.03390,0.05206,0.08249,0.12442,0.17293,0.22505,0.28585,0.36493,0.46487,0.57449,0.67248,0.75093,0.81560,0.87395,0.92852,0.97339,0.99904,1.00000,0.97824,0.94064,0.89122,0.83550,0.77350,0.70481,0.63179,0.55961,0.49358,0.43626,0.38682,0.34248,0.30076,0.26212,0.22542,0.19229,0.16382,0.14009,0.12039,0.10367,0.08898,0.07576,0.06387,0.05338,0.04441,0.03710,0.03119,0.02643,0.02253,0.01921,0.01632,0.01374,0.01147,0.00950,0.00784,0.00648,0.00539,0.00452,0.00382,0.00324,0.00276,0.00234,0.00197,0.00165,0.00137,0.00114,0.00095,0.00080,0.00067,0.00057,0.00048,0.00041,0.00035,0.00029,0.00025,0.00021,0.00017,0.00014,0.00012,0.00010,0.00009,0.00007,0.00006,0.00005,0.00005,0.00004,0.00003,0.00003,0.00002,0.00002,0.00002,0.00001,0.00001
HD23249,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00003,0.00006,0.00011,0.00022,0.00039,0.00060,0.00090,0.00135,0.00200,0.00297,0.00409,0.00555,0.00746,0.00993,0.01307,0.01704,0.02116,0.02573,0.03102,0.03708,0.04397,0.05173,0.06040,0.06968,0.07983,0.09090,0.10290,0.11581,0.12960,0.14425,0.16039,0.18055,0.20241,0.22601,0.25138,0.27855,0.30750,0.33824,0.37073,0.40276,0.43441,0.46714,0.50085,0.53544,0.57077,0.60667,0.64295,0.67939,0.71573,0.75181,0.78637,0.81904,0.84953,0.87760,0.90301,0.92558,0.94511,0.96142,0.97436,0.98381,0.99209,0.99754,1.00000,0.99937,0.99559,0.98862,0.97850,0.96530,0.94912,0.93011,0.90847,0.88441,0.85957,0.83372,0.80676,0.77885,0.75019,0.72095,0.69129,0.66138,0.63137,0.60141,0.57163,0.54217,0.51313,0.48486,0.45897,0.43361,0.40883,0.38472,0.36134,0.33874,0.31695,0.29602,0.27597,0.25682,0.23857,0.22124,0.20481,0.18928,0.17463,0.16023,0.14659,0.13388,0.12208,0.11114,0.10102,0.09168,0.08307,0.07516,0.06791,0.06126,0.05518,0.04964,0.04459,0.04000,0.03584,0.03206,0.02882,0.02604
HD23249,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00004,0.00008,0.00019,0.00040,0.00076,0.00137,0.00249,0.00463,0.00845,0.01423,0.02255,0.03532,0.05616,0.08855,0.13317,0.18803,0.24986,0.32116,0.40850,0.51285,0.62684,0.73700,0.83062,0.90184,0.95210,0.98583,1.00000,0.99802,0.97785,0.93898,0.88606,0.82748,0.77082,0.71900,0.67003,0.62003,0.56685,0.51464,0.46266,0.41445,0.37186,0.33465,0.30118,0.26971,0.23924,0.20980,0.18220,0.15740,0.13604,0.11856,0.10414,0.09189,0.08102,0.07102,0.06168,0.05307,0.04534,0.03863,0.03299,0.02831,0.02444,0.02117,0.01834,0.01586,0.01363,0.01163,0.00987,0.00836,0.00710,0.00606,0.00521,0.00451,0.00392,0.00341,0.00296,0.00255,0.00219,0.00186,0.00156,0.00131,0.00110,0.00093,0.00079,0.00068,0.00058,0.00050,0.00043,0.00038,0.00033,0.00028,0.00024,0.00021,0.00018,0.00015,0.00013,0.00011,0.00009
HD23249,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00006,0.00010,0.00015,0.00025,0.00036,0.00053,0.00076,0.00109,0.00154,0.00215,0.00283,0.00361,0.00457,0.00574,0.00713,0.00879,0.01074,0.01301,0.01563,0.01865,0.02210,0.02600,0.03039,0.03530,0.04106,0.04894,0.05807,0.06857,0.08059,0.09429,0.10981,0.12732,0.14698,0.16758,0.18916,0.21274,0.23842,0.26628,0.29636,0.32867,0.36318,0.39982,0.43847,0.47725,0.51654,0.55621,0.59596,0.63544,0.67434,0.71232,0.74906,0.78420,0.81741,0.84832,0.87644,0.90244,0.92596,0.94668,0.96434,0.97867,0.98948,0.99661,1.00000,0.99958,0.99541,0.98752,0.97613,0.96209,0.94565,0.92696,0.90621,0.88360,0.85933,0.83360,0.80662,0.77859,0.74968,0.72014,0.69013,0.66009,0.63196,0.60369,0.57544,0.54733,0.51951,0.49208,0.46516,0.43883,0.41319,0.38830,0.36422,0.34099,0.31867,0.29727,0.27682,0.25622,0.23639,0.21772,0.20018,0.18374,0.16838,0.15404,0.14070,0.12831,0.11683,0.10621,0.09641,0.08739,0.07909,0.07147,0.06450,0.05812,0.05250,0.04753
HD140283,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00003,0.00006,0.00011,0.00021,0.00038,0.00070,0.00124,0.00217,0.00373,0.00630,0.01047,0.01709,0.02747,0.04344,0.06762,0.10369,0.15666,0.23328,0.34251,0.49600,0.70886,1.00000
HD140283,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00003,0.00004,0.00006,0.00008,0.00011,0.00014,0.00018,0.00024,0.00031,0.00037,0.00047,0.00061,0.00077,0.00090,0.00107,0.00131,0.00162,0.00195,0.00222,0.00257,0.00304,0.00362,0.00435,0.00485,0.00541,0.00611,0.00698,0.00804,0.00933,0.01029,0.01124,0.01235,0.01365,0.01517,0.01694,0.01897,0.02060,0.02239,0.02443,0.02675,0.02940,0.03241,0.03582,0.03936,0.04211,0.04512,0.04842,0.05204,0.05599,0.06030,0.06498,0.07007,0.07485,0.07942,0.08430,0.08953,0.09513,0.10111,0.10751,0.11435,0.12165,0.12945,0.13544,0.14135,0.14749,0.15385,0.16046,0.16730,0.17439,0.18173,0.18932,0.19718,0.20529,0.21383,0.22266,0.23179,0.24123,0.25097,0.26104,0.27142,0.28214,0.29319,0.30459,0.31633,0.32843,0.33884,0.34894,0.35923,0.36972,0.38041,0.39129,0.40238,0.41366,0.42514,0.43681,0.44868,0.46075,0.47302,0.48559,0.49930,0.51327,0.52749,0.54196,0.55668,0.57166,0.58689,0.60237,0.61810,0.63408,0.65030,0.66677,0.68349,0.70045,0.71765,0.73253,0.74664,0.76083,0.77511,0.78947,0.80391,0.81841,0.83299,0.84762,0.86232,0.87708,0.89188,0.90673,0.92163,0.93657,0.95154,0.96654,0.98269,1.00000
HD140283,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00006,0.00009,0.00015,0.00024,0.00039,0.00062,0.00098,0.00154,0.00238,0.00366,0.00555,0.00834,0.01240,0.01821,0.02646,0.03803,0.05404,0.07592,0.10546,0.14491,0.19692,0.26471,0.35221,0.46398,0.60494,0.78146,1.00000
HD140283,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00003,0.00004,0.00006,0.00008,0.00010,0.00013,0.00018,0.00023,0.00029,0.00036,0.00047,0.00059,0.00070,0.00084,0.00103,0.00128,0.00154,0.00176,0.00205,0.00243,0.00291,0.00350,0.00392,0.00440,0.00499,0.00573,0.00662,0.00770,0.00852,0.00935,0.01033,0.01147,0.01280,0.01435,0.01613,0.01760,0.01922,0.02105,0.02316,0.02556,0.02827,0.03132,0.03451,0.03697,0.03967,0.04259,0.04580,0.04926,0.05302,0.05707,0.06142,0.06566,0.06986,0.07437,0.07919,0.08436,0.08990,0.09584,0.10216,0.10893,0.11613,0.12183,0.12747,0.13333,0.13942,0.14572,0.15229,0.15906,0.16609,0.17342,0.18089,0.18872,0.19705,0.20566,0.21460,0.22384,0.23344,0.24327,0.25353,0.26410,0.27498,0.28631,0.29798,0.30995,0.32039,0.33051,0.34086,0.35146,0.36224,0.37325,0.38455,0.39593,0.40759,0.41946,0.43153,0.44390,0.45647,0.46930,0.48335,0.49735,0.51195,0.52662,0.54154,0.55682,0.57245,0.58820,0.60433,0.62062,0.63712,0.65396,0.67110,0.68830,0.70597,0.72130,0.73595,0.75065,0.76563,0.78053,0.79575,0.81072,0.82593,0.84099,0.85679,0.87190,0.88758,0.90312,0.91864,0.93420,0.94968,0.96555,0.98230,1.00000
HD18907,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00003,0.00005,0.00008,0.00013,0.00021,0.00034,0.00055,0.00087,0.00136,0.00210,0.00319,0.00476,0.00700,0.00986,0.01366,0.01865,0.02509,0.03325,0.04340,0.05576,0.07016,0.08521,0.10225,0.12123,0.14209,0.16475,0.18910,0.21502,0.24239,0.27006,0.29794,0.32663,0.35591,0.38559,0.41543,0.44521,0.47473,0.50379,0.53221,0.55851,0.58408,0.60912,0.63358,0.65741,0.68056,0.70298,0.72458,0.74529,0.76504,0.78375,0.80221,0.81940,0.83539,0.85021,0.86394,0.87665,0.88840,0.89923,0.90920,0.91834,0.92670,0.93430,0.94293,0.95134,0.95909,0.96619,0.97263,0.97841,0.98352,0.98795,0.99168,0.99475,0.99715,0.99889,1.00000,0.99996,0.99470,0.98908,0.98314,0.97696,0.97060,0.96411,0.95754,0.95091,0.94425,0.93757,0.93089,0.92420,0.91751,0.91080,0.90407,0.89811,0.89228,0.88625,0.87999,0.87350,0.86673,0.85968,0.85233,0.84469,0.83677,0.82856,0.82009,0.81138,0.80246,0.79335,0.78408,0.77469,0.76698,0.76087
HD18907,logg,0.58381,0.59711,0.60325,0.61068,0.61346,0.61829,0.62031,0.62697,0.62967,0.63222,0.63687,0.63838,0.64080,0.64377,0.64867,0.65289,0.65432,0.65715,0.65931,0.66502,0.66751,0.67133,0.67367,0.67506,0.68013,0.68174,0.68393,0.68951,0.69104,0.69402,0.69642,0.69806,0.69886,0.70184,0.70592,0.70903,0.71273,0.71714,0.72189,0.72441,0.72325,0.72329,0.72505,0.72812,0.73108,0.73423,0.73871,0.74431,0.74970,0.75494,0.75590,0.75737,0.75972,0.76318,0.76759,0.77323,0.77625,0.77724,0.77887,0.78122,0.78412,0.78788,0.79202,0.79271,0.79450,0.79714,0.80006,0.80369,0.80715,0.81054,0.81285,0.81250,0.81401,0.81552,0.81850,0.82091,0.82410,0.82702,0.83068,0.83183,0.83220,0.83296,0.83414,0.83585,0.83803,0.84072,0.84407,0.84810,0.85246,0.85390,0.85510,0.85654,0.85828,0.86038,0.86273,0.86573,0.86924,0.87326,0.87757,0.88249,0.88458,0.88635,0.88783,0.88935,0.89141,0.89340,0.89557,0.89795,0.90058,0.90400,0.90734,0.91094,0.91316,0.91491,0.91661,0.91826,0.92009,0.92185,0.92355,0.92521,0.92710,0.92910,0.93126,0.93421,0.93673,0.93933,0.94096,0.94235,0.94418,0.94568,0.94725,0.94890,0.95062,0.95243,0.95438,0.95632,0.95829,0.96033,0.96264,0.96470,0.96709,0.96963,0.97152,0.97317,0.97463,0.97597,0.97721,0.97838,0.98036,0.98152,0.98270,0.98393,0.98523,0.98648,0.98797,0.98956,0.99203,0.99396,0.99675,1.00000
HD18907,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00003,0.00005,0.00009,0.00015,0.00026,0.00043,0.00070,0.00109,0.00165,0.00245,0.00360,0.00509,0.00712,0.00988,0.01359,0.01853,0.02501,0.03335,0.04361,0.05489,0.06822,0.08366,0.10123,0.12086,0.14245,0.16587,0.19100,0.21669,0.24287,0.27009,0.29816,0.32686,0.35598,0.38530,0.41460,0.44368,0.47235,0.49906,0.52523,0.55105,0.57648,0.60147,0.62594,0.64982,0.67303,0.69547,0.71704,0.73763,0.75815,0.77743,0.79552,0.81245,0.82830,0.84312,0.85694,0.86981,0.88178,0.89288,0.90315,0.91261,0.92296,0.93304,0.94244,0.95119,0.95927,0.96669,0.97341,0.97946,0.98478,0.98938,0.99325,0.99639,0.99882,1.00000,0.99616,0.99181,0.98703,0.98188,0.97646,0.97083,0.96504,0.95914,0.95317,0.94714,0.94109,0.93499,0.92888,0.92274,0.91658,0.91092,0.90532,0.89952,0.89347,0.88715,0.88052,0.87355,0.86622,0.85853,0.85047,0.84205,0.83332,0.82426,0.81494,0.80538,0.79563,0.78574,0.77750,0.77086
HD18907,logg_fehsurf,0.53176,0.54425,0.55024,0.55793,0.56021,0.56520,0.56723,0.57415,0.57673,0.57938,0.58407,0.58581,0.58809,0.59117,0.59622,0.60065,0.60187,0.60478,0.60686,0.61283,0.61533,0.61921,0.62134,0.62283,0.62793,0.62959,0.63200,0.63766,0.63930,0.64229,0.64484,0.64673,0.64773,0.65080,0.65495,0.65818,0.66200,0.66647,0.67122,0.67393,0.67319,0.67364,0.67572,0.67891,0.68210,0.68556,0.69018,0.69580,0.70121,0.70635,0.70760,0.70939,0.71204,0.71568,0.72008,0.72553,0.72859,0.72991,0.73199,0.73460,0.73772,0.74163,0.74582,0.74702,0.74919,0.75225,0.75545,0.75938,0.76301,0.76636,0.76861,0.76868,0.77048,0.77234,0.77597,0.77878,0.78219,0.78546,0.78916,0.79043,0.79094,0.79208,0.79383,0.79624,0.79924,0.80264,0.80660,0.81110,0.81569,0.81695,0.81832,0.82013,0.82242,0.82522,0.82842,0.83215,0.83630,0.84079,0.84557,0.85077,0.85218,0.85373,0.85539,0.85733,0.86004,0.86302,0.86633,0.86994,0.87383,0.87813,0.88256,0.88728,0.88920,0.89056,0.89214,0.89395,0.89603,0.89837,0.90093,0.90351,0.90664,0.91000,0.91365,0.91786,0.92185,0.92577,0.92665,0.92727,0.92855,0.92981,0.93130,0.93303,0.93509,0.93743,0.94028,0.94323,0.94637,0.94978,0.95389,0.95755,0.96181,0.96397,0.96458,0.96512,0.96563,0.96622,0.96693,0.96787,0.96983,0.97120,0.97286,0.97480,0.97706,0.97958,0.98257,0.98580,0.99055,0.99460,0.99788,1.00000
HD121370,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00033,0.07641,0.49234,1.00000,0.79267,0.40508,0.20100,0.08139,0.02430,0.00857,0.07481,0.23638,0.07295,0.00322,0.00003,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD121370,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00038,0.02838,0.24690,0.71157,1.00000,0.86149,0.52386,0.23752,0.08539,0.02760,0.02221,0.05890,0.12271,0.16028,0.13585,0.08184,0.03733,0.01381,0.00440,0.00119,0.00028,0.00006,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD121370,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00067,0.10984,0.52762,1.00000,0.69138,0.33858,0.18102,0.07317,0.01922,0.00576,0.06365,0.19642,0.05213,0.00181,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD121370,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00050,0.03448,0.26350,0.72432,1.00000,0.83149,0.48657,0.21535,0.07561,0.02313,0.01826,0.05135,0.10756,0.13655,0.10993,0.06175,0.02586,0.00865,0.00244,0.00057,0.00011,0.00002,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00018,0.00065,0.00088,0.00216,0.00221,0.00236,0.00120,0.00048,0.00094,0.00016,0.00005,0.00002,0.00001,0.00001,0.00001,0.00004,0.00027,0.00144,0.00564,0.01717,0.04335,0.09269,0.17072,0.28503,0.42893,0.58765,0.74250,0.88338,0.97948,1.00000,0.93027,0.78136,0.58940,0.39728,0.23632,0.12378,0.05681,0.02276,0.00797,0.00243,0.00065,0.00015,0.00003,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00003,0.00004,0.00004,0.00003,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00001,0.00002,0.00008,0.00026,0.00076,0.00197,0.00467,0.00991,0.01936,0.03517,0.05979,0.09567,0.14480,0.20621,0.27870,0.35987,0.44598,0.53314,0.61799,0.69809,0.78861,0.86946,0.93393,0.97823,1.00000,0.99854,0.97477,0.93204,0.87655,0.80823,0.73119,0.64950,0.56688,0.48645,0.41068,0.34132,0.27906,0.22471,0.17850,0.13994,0.10833,0.08284,0.06260,0.04678,0.03457,0.02528,0.01835,0.01319,0.00940,0.00664,0.00464,0.00322,0.00222,0.00152,0.00103,0.00069,0.00046,0.00031,0.00020,0.00013,0.00009,0.00006,0.00004,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00005,0.00018,0.00072,0.00212,0.00257,0.00591,0.00558,0.00568,0.00289,0.00121,0.00226,0.00037,0.00013,0.00004,0.00002,0.00002,0.00002,0.00013,0.00099,0.00523,0.01914,0.05448,0.12865,0.25476,0.42757,0.63735,0.83511,0.95798,1.00000,0.99274,0.92836,0.80360,0.64019,0.46560,0.30627,0.17991,0.09271,0.04152,0.01606,0.00525,0.00144,0.00033,0.00006,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00005,0.00008,0.00010,0.00009,0.00007,0.00005,0.00003,0.00002,0.00001,0.00001,0.00001,0.00001,0.00006,0.00021,0.00069,0.00196,0.00502,0.01161,0.02432,0.04656,0.08223,0.13486,0.20673,0.29790,0.40221,0.51395,0.62572,0.72916,0.81745,0.88652,0.93533,0.97887,1.00000,0.99680,0.97066,0.92440,0.86186,0.78742,0.70593,0.62224,0.53864,0.45829,0.38351,0.31586,0.25620,0.20477,0.16136,0.12484,0.09497,0.07131,0.05289,0.03875,0.02806,0.02009,0.01423,0.00997,0.00691,0.00473,0.00321,0.00215,0.00143,0.00094,0.00062,0.00040,0.00026,0.00016,0.00010,0.00007,0.00004,0.00002,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,magV,0.00001,0.00000,0.00003,0.00002,0.00002,0.00008,0.00006,0.00021,0.00047,0.00043,0.00073,0.00066,0.00131,0.00352,0.00847,0.00900,0.01850,0.01819,0.04055,0.02389,0.03004,0.03083,0.04602,0.07829,0.11787,0.08925,0.06913,0.17074,0.07132,0.25907,0.15199,0.32566,0.30833,0.43463,0.37261,0.42258,0.46248,0.68368,0.57716,0.55158,0.79577,0.68501,0.83029,0.77893,0.88281,0.86275,0.98405,0.82951,1.00000,0.80868,0.95402,0.87695,0.75971,0.80077,0.75616,0.74405,0.72101,0.69430,0.64894,0.63375,0.58980,0.56416,0.51314,0.45221,0.41844,0.36906,0.34228,0.32314,0.28194,0.25271,0.22299,0.18915,0.16435,0.14130,0.12317,0.10765,0.09322,0.07940,0.06577,0.05382,0.04422,0.03630,0.03020,0.02534,0.02097,0.01709,0.01366,0.01100,0.00880,0.00687,0.00543,0.00431,0.00339,0.00268,0.00208,0.00158,0.00119,0.00089,0.00067,0.00051,0.00039,0.00030,0.00023,0.00017,0.00012,0.00009,0.00006,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.00000,0.00008,0.00002,0.00020,0.00110,0.01055,0.01085,0.01023,0.02708,0.03102,0.04879,0.04689,0.07818,0.14286,0.13312,0.18365,0.20373,0.34918,0.37686,0.50092,0.57347,0.61349,0.71333,0.75697,0.82011,0.90104,0.98204,1.00000,0.97569,0.96790,0.99707,0.99153,0.95395,0.90050,0.84562,0.80433,0.76954,0.72232,0.65871,0.58351,0.51288,0.45275,0.40366,0.35866,0.31064,0.26155,0.21779,0.18126,0.15200,0.12719,0.10480,0.08440,0.06676,0.05257,0.04183,0.03344,0.02649,0.02054,0.01550,0.01152,0.00856,0.00642,0.00485,0.00365,0.00271,0.00196,0.00140,0.00100,0.00073,0.00054,0.00040,0.00029,0.00021,0.00015,0.00010,0.00007,0.00005,0.00004,0.00003,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00002,0.00005,0.00005,0.00011,0.00027,0.00077,0.00080,0.00231,0.00185,0.00568,0.00323,0.00596,0.00621,0.00967,0.01670,0.02778,0.02690,0.01958,0.06034,0.02607,0.09757,0.06716,0.14542,0.15123,0.22293,0.21441,0.25474,0.29385,0.47191,0.44286,0.39918,0.65296,0.58082,0.74116,0.70665,0.83064,0.82699,0.96181,0.82678,1.00000,0.81080,0.96175,0.88155,0.75999,0.79584,0.74804,0.72636,0.69420,0.65720,0.60385,0.58018,0.53073,0.49878,0.44549,0.38194,0.34425,0.29603,0.26592,0.24440,0.20708,0.17930,0.15312,0.12418,0.10201,0.08298,0.06843,0.05671,0.04658,0.03758,0.02926,0.02210,0.01658,0.01233,0.00920,0.00693,0.00519,0.00386,0.00281,0.00204,0.00147,0.00098,0.00064,0.00042,0.00027,0.00018,0.00012,0.00008,0.00005,0.00004,0.00003,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00000,0.00002,0.00000,0.00004,0.00028,0.00313,0.00336,0.00298,0.00868,0.01106,0.01813,0.01811,0.03364,0.06882,0.06765,0.09577,0.11706,0.21696,0.26358,0.36936,0.43868,0.50122,0.62143,0.69553,0.79427,0.87742,0.97478,1.00000,0.97427,0.95972,0.98164,0.97004,0.92225,0.85648,0.78836,0.73332,0.68691,0.63264,0.56630,0.48969,0.41861,0.35832,0.30949,0.26671,0.22390,0.18167,0.14422,0.11294,0.08893,0.07005,0.05442,0.04114,0.03015,0.02160,0.01540,0.01087,0.00761,0.00527,0.00353,0.00228,0.00142,0.00086,0.00053,0.00033,0.00021,0.00013,0.00009,0.00006,0.00004,0.00003,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD22879,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00003,0.00003,0.00003,0.00004,0.00005,0.00005,0.00006,0.00007,0.00008,0.00009,0.00011,0.00013,0.00015,0.00016,0.00018,0.00021,0.00024,0.00028,0.00032,0.00036,0.00041,0.00046,0.00052,0.00059,0.00067,0.00076,0.00086,0.00097,0.00110,0.00124,0.00139,0.00155,0.00173,0.00194,0.00218,0.00246,0.00275,0.00306,0.00339,0.00375,0.00416,0.00465,0.00523,0.00588,0.00660,0.00736,0.00827,0.00924,0.01028,0.01143,0.01268,0.01401,0.01541,0.01688,0.01845,0.02014,0.02196,0.02391,0.02645,0.02934,0.03253,0.03606,0.04000,0.04435,0.04910,0.05424,0.05973,0.06559,0.07187,0.07860,0.08583,0.09362,0.10267,0.11235,0.12262,0.13345,0.14493,0.15720,0.17042,0.18474,0.20022,0.21682,0.23446,0.25306,0.27257,0.29303,0.31452,0.33716,0.36103,0.38616,0.41255,0.44015,0.46897,0.49906,0.53053,0.56356,0.59836,0.63515,0.67406,0.71517,0.75842,0.80368,0.85072,0.89927,0.94906,1.00000
HD22879,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00005,0.00006,0.00007,0.00009,0.00012,0.00015,0.00019,0.00024,0.00030,0.00037,0.00046,0.00057,0.00071,0.00087,0.00106,0.00129,0.00157,0.00190,0.00233,0.00285,0.00347,0.00421,0.00508,0.00611,0.00731,0.00870,0.01032,0.01219,0.01434,0.01680,0.01961,0.02283,0.02676,0.03125,0.03638,0.04220,0.04880,0.05625,0.06464,0.07404,0.08454,0.09624,0.10923,0.12361,0.13948,0.15693,0.17606,0.19711,0.22013,0.24521,0.27245,0.30194,0.33381,0.36815,0.40504,0.44459,0.48688,0.53198,0.57997,0.63090,0.68482,0.74179,0.80182,0.86493,0.93100,1.00000
HD22879,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00003,0.00003,0.00004,0.00005,0.00006,0.00007,0.00008,0.00010,0.00011,0.00013,0.00015,0.00017,0.00021,0.00025,0.00029,0.00032,0.00036,0.00042,0.00049,0.00056,0.00063,0.00071,0.00080,0.00092,0.00106,0.00120,0.00135,0.00152,0.00171,0.00192,0.00215,0.00240,0.00270,0.00306,0.00347,0.00391,0.00439,0.00489,0.00542,0.00599,0.00659,0.00721,0.00785,0.00867,0.00958,0.01065,0.01190,0.01336,0.01499,0.01672,0.01849,0.02029,0.02213,0.02409,0.02688,0.02985,0.03299,0.03625,0.03965,0.04320,0.04689,0.05067,0.05451,0.05842,0.06247,0.06677,0.07318,0.08075,0.08905,0.09801,0.10761,0.11783,0.12870,0.14021,0.15233,0.16493,0.17788,0.19100,0.20417,0.21754,0.23331,0.24963,0.26659,0.28439,0.30315,0.32289,0.34355,0.36486,0.38664,0.40863,0.43078,0.45311,0.47567,0.49857,0.52184,0.54545,0.56931,0.59341,0.61773,0.64237,0.66750,0.69326,0.71977,0.74695,0.77462,0.80249,0.83015,0.85721,0.88341,0.90856,0.93269,0.95589,0.97827,1.00000
HD22879,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00005,0.00007,0.00009,0.00011,0.00014,0.00018,0.00023,0.00030,0.00037,0.00046,0.00058,0.00071,0.00087,0.00106,0.00128,0.00155,0.00192,0.00236,0.00287,0.00348,0.00419,0.00500,0.00595,0.00703,0.00827,0.00967,0.01125,0.01304,0.01543,0.01826,0.02149,0.02515,0.02926,0.03387,0.03900,0.04467,0.05093,0.05778,0.06526,0.07338,0.08215,0.09175,0.10358,0.11649,0.13051,0.14567,0.16201,0.17953,0.19824,0.21816,0.23927,0.26156,0.28500,0.30957,0.33520,0.36185,0.38945,0.41832,0.44822,0.47897,0.51046,0.54262,0.57535,0.60853,0.64207,0.67583,0.70973,0.74361,0.77738,0.81089,0.84403,0.87668,0.90872,0.94003,0.97049,1.00000
HD6582,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00003,0.00002,0.00003,0.00005,0.00003,0.00004,0.00006,0.00005,0.00007,0.00009,0.00008,0.00010,0.00012,0.00012,0.00015,0.00021,0.00021,0.00021,0.00027,0.00032,0.00034,0.00035,0.00047,0.00069,0.00066,0.00054,0.00067,0.00085,0.00103,0.00133,0.00141,0.00155,0.00192,0.00218,0.00243,0.00266,0.00302,0.00352,0.00379,0.00412,0.00487,0.00553,0.00604,0.00684,0.00772,0.00890,0.01054,0.01114,0.00979,0.00877,0.01160,0.01849,0.02481,0.02613,0.02283,0.01865,0.01833,0.02503,0.03620,0.04493,0.04660,0.04233,0.03837,0.04240,0.05665,0.07590,0.09223,0.09972,0.09889,0.09850,0.10764,0.12479,0.13911,0.14261,0.13883,0.14098,0.16142,0.20123,0.24934,0.28888,0.30842,0.31298,0.32265,0.35322,0.39885,0.43848,0.45866,0.46884,0.49509,0.55690,0.64876,0.74437,0.81903,0.86967,0.92649,1.00000
HD6582,logg,0.00023,0.00042,0.00055,0.00071,0.00080,0.00093,0.00098,0.00116,0.00122,0.00129,0.00149,0.00158,0.00170,0.00184,0.00199,0.00220,0.00230,0.00241,0.00265,0.00280,0.00293,0.00319,0.00336,0.00362,0.00379,0.00401,0.00430,0.00456,0.00486,0.00517,0.00549,0.00584,0.00626,0.00680,0.00713,0.00733,0.00766,0.00804,0.00850,0.00876,0.00943,0.01005,0.01052,0.01120,0.01189,0.01263,0.01392,0.01438,0.01477,0.01552,0.01647,0.01730,0.01820,0.01923,0.02016,0.02126,0.02230,0.02349,0.02462,0.02576,0.02669,0.02743,0.02856,0.02970,0.03125,0.03363,0.03708,0.03984,0.04106,0.04101,0.04145,0.04378,0.04636,0.04920,0.05251,0.05543,0.05741,0.05924,0.06172,0.06454,0.06734,0.06998,0.07253,0.07510,0.07794,0.08108,0.08444,0.08819,0.09255,0.09719,0.09987,0.10422,0.10771,0.11087,0.11296,0.11866,0.12529,0.13226,0.13875,0.14442,0.14872,0.15253,0.15677,0.16468,0.17023,0.17533,0.18026,0.18575,0.19262,0.20124,0.21136,0.22228,0.23387,0.24369,0.25138,0.25757,0.26314,0.26892,0.27552,0.28327,0.29225,0.30236,0.31350,0.32562,0.33867,0.35352,0.37439,0.39325,0.40997,0.42466,0.43756,0.44908,0.45835,0.46793,0.47751,0.48755,0.49841,0.51042,0.52380,0.53862,0.55464,0.58519,0.61946,0.65040,0.67699,0.69999,0.72154,0.74858,0.77743,0.80716,0.83484,0.85763,0.87420,0.88527,0.89398,0.90471,0.91616,0.92783,0.95650,1.00000
HD6582,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00003,0.00003,0.00003,0.00004,0.00005,0.00008,0.00009,0.00007,0.00009,0.00016,0.00021,0.00023,0.00026,0.00031,0.00035,0.00043,0.00053,0.00061,0.00072,0.00086,0.00102,0.00127,0.00154,0.00161,0.00158,0.00192,0.00279,0.00378,0.00443,0.00450,0.00432,0.00491,0.00679,0.00911,0.01070,0.01104,0.01077,0.01173,0.01520,0.02023,0.02507,0.02853,0.03021,0.03184,0.03653,0.04454,0.05247,0.05729,0.05985,0.06459,0.07541,0.09219,0.11189,0.13047,0.14412,0.15426,0.17007,0.19853,0.23407,0.26375,0.28223,0.29901,0.33110,0.38722,0.46052,0.53634,0.60543,0.67091,0.74308,0.82278,0.89399,0.94594,1.00000
HD6582,logg_fehsurf,0.00006,0.00011,0.00015,0.00019,0.00022,0.00027,0.00029,0.00035,0.00038,0.00040,0.00048,0.00052,0.00057,0.00063,0.00068,0.00078,0.00084,0.00089,0.00100,0.00108,0.00115,0.00127,0.00137,0.00151,0.00160,0.00173,0.00189,0.00204,0.00222,0.00240,0.00259,0.00280,0.00305,0.00337,0.00359,0.00377,0.00400,0.00428,0.00453,0.00481,0.00524,0.00565,0.00597,0.00643,0.00706,0.00741,0.00832,0.00867,0.00903,0.00957,0.01036,0.01100,0.01165,0.01255,0.01322,0.01403,0.01485,0.01572,0.01673,0.01754,0.01799,0.01861,0.02013,0.02115,0.02237,0.02396,0.02586,0.02745,0.02867,0.02968,0.03077,0.03224,0.03385,0.03567,0.03769,0.03979,0.04184,0.04410,0.04643,0.04820,0.04925,0.05016,0.05180,0.05436,0.05727,0.06003,0.06276,0.06576,0.06900,0.07221,0.07493,0.07816,0.08126,0.08447,0.08772,0.09183,0.09625,0.10079,0.10525,0.10941,0.11246,0.11548,0.12365,0.12903,0.13440,0.14007,0.14624,0.15294,0.16000,0.16716,0.17423,0.18130,0.18696,0.19222,0.19797,0.20489,0.21305,0.22247,0.23312,0.24466,0.25687,0.26950,0.28269,0.29575,0.30847,0.32037,0.32949,0.33651,0.34240,0.34877,0.35771,0.37029,0.38539,0.40393,0.42335,0.44259,0.46111,0.47967,0.49925,0.52056,0.54346,0.56901,0.59353,0.61478,0.63305,0.64958,0.66557,0.68344,0.70194,0.71953,0.73546,0.75028,0.76520,0.78214,0.80249,0.82977,0.86189,0.89803,0.94591,1.00000
HD10700,magV,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00002,0.00003,0.00003,0.00004,0.00005,0.00006,0.00010,0.00011,0.00014,0.00016,0.00013,0.00022,0.00021,0.00026,0.00033,0.00040,0.00049,0.00055,0.00028,0.00043,0.00073,0.00122,0.00140,0.00076,0.00089,0.00152,0.00218,0.00238,0.00169,0.00232,0.00313,0.00386,0.00385,0.00367,0.00478,0.00571,0.00622,0.00655,0.00670,0.00929,0.01349,0.01231,0.01030,0.01293,0.01466,0.01352,0.02291,0.01040,0.02342,0.02237,0.01358,0.04470,0.01674,0.03853,0.03685,0.01548,0.05567,0.04239,0.04686,0.05830,0.03684,0.07446,0.07248,0.05246,0.08569,0.06368,0.07853,0.11358,0.08065,0.10022,0.11278,0.10178,0.12965,0.12550,0.15651,0.16124,0.14616,0.19408,0.17355,0.17155,0.23267,0.21166,0.21588,0.24769,0.21415,0.24402,0.32663,0.35546,0.29910,0.21715,0.22885,0.36923,0.46990,0.43870,0.33081,0.25758,0.33387,0.48920,0.54162,0.47681,0.39664,0.38933,0.48194,0.59470,0.61212,0.51546,0.43024,0.51004,0.67787,0.66460,0.46310,0.33967,0.41407,0.59975,0.78717,0.85986,0.77930,0.66323,0.66023,0.76757,0.80690,0.66874,0.48928,0.45935,0.60600,0.82947,0.98603,0.97168,0.82297,0.68933,0.69237,0.81565,0.92738,0.92274,0.83867,0.80298,0.86423,0.91712,0.84598,0.69907,0.63744,0.73960,0.91621,1.00000,0.91511,0.76124,0.70314,0.79409
HD10700,logg,0.00499,0.01034,0.01440,0.01873,0.02301,0.02732,0.03152,0.03670,0.04122,0.04706,0.05314,0.05965,0.06737,0.07599,0.08305,0.08879,0.09438,0.11148,0.12493,0.12572,0.13894,0.15721,0.17163,0.17483,0.19225,0.21519,0.23647,0.23540,0.24446,0.26744,0.29368,0.34252,0.32625,0.33113,0.39990,0.40186,0.41833,0.45199,0.46110,0.49442,0.51698,0.55122,0.57532,0.59299,0.61512,0.63426,0.65872,0.68621,0.71418,0.73043,0.74813,0.76816,0.77424,0.78476,0.85547,0.85578,0.84720,0.85867,0.89386,0.85658,0.87924,0.92153,1.00000,0.98364,0.91511,0.90652,0.94440,0.87810,0.99373,0.96004,0.93047,0.94009,0.93658,0.89709,0.89551,0.90501,0.88579,0.87832,0.87594,0.86042,0.84555,0.82312,0.79997,0.78943,0.77809,0.76064,0.73939,0.71570,0.70037,0.69294,0.67518,0.63794,0.59456,0.56148,0.53854,0.51932,0.50231,0.48455,0.46404,0.44351,0.42476,0.40722,0.38954,0.36845,0.34150,0.31293,0.29154,0.28087,0.27456,0.26336,0.24496,0.22513,0.21045,0.20166,0.19400,0.18301,0.16880,0.15501,0.14456,0.13712,0.13030,0.12241,0.11363,0.10499,0.09683,0.08877,0.08063,0.07308,0.06706,0.06286,0.05978,0.05677,0.05319,0.04908,0.04484,0.04078,0.03697,0.03339,0.03009,0.02719,0.02476,0.02275,0.02098,0.01929,0.01764,0.01606,0.01460,0.01327,0.01204,0.01088,0.00979,0.00877,0.00785,0.00704,0.00633,0.00569,0.00512,0.00460,0.00413,0.00371
HD10700,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00000,0.00001,0.00001,0.00002,0.00003,0.00003,0.00005,0.00006,0.00005,0.00010,0.00009,0.00014,0.00018,0.00022,0.00028,0.00033,0.00021,0.00029,0.00056,0.00106,0.00123,0.00073,0.00087,0.00156,0.00241,0.00279,0.00202,0.00291,0.00412,0.00539,0.00570,0.00544,0.00742,0.00925,0.01063,0.01173,0.01148,0.01754,0.02607,0.02302,0.02146,0.02585,0.03308,0.02757,0.04997,0.02728,0.05289,0.05512,0.04110,0.10531,0.04192,0.11162,0.07858,0.04463,0.15327,0.10405,0.14105,0.13301,0.11777,0.21978,0.17081,0.16530,0.22154,0.17006,0.26131,0.29447,0.21811,0.29786,0.29671,0.31604,0.33717,0.35019,0.42371,0.37578,0.43315,0.46847,0.39913,0.52070,0.54103,0.48987,0.56468,0.51096,0.52144,0.73648,0.78415,0.59586,0.37816,0.41583,0.77474,1.00000,0.83804,0.53309,0.39450,0.60886,0.91464,0.92760,0.73687,0.63850,0.69946,0.85798,0.94681,0.80453,0.55665,0.47148,0.65577,0.85204,0.80382,0.65595,0.60628,0.65922,0.76628,0.80724,0.71266,0.60231,0.59294,0.65066,0.66921,0.59970,0.51021,0.48221,0.51372,0.56989,0.59863,0.55688,0.48113,0.43287,0.41803,0.41882,0.42310,0.41599,0.39616,0.37873,0.37064,0.35745,0.32618,0.29178,0.27735,0.28224,0.28663,0.27368,0.24535,0.21979,0.20963,0.20965,0.20613,0.19161
HD10700,logg_fehsurf,0.00375,0.00834,0.01239,0.01640,0.02056,0.02476,0.02908,0.03503,0.04130,0.04536,0.05142,0.05921,0.06848,0.07708,0.08452,0.09050,0.09653,0.11603,0.13128,0.12985,0.14531,0.16636,0.18348,0.18481,0.20270,0.23038,0.25463,0.25282,0.26094,0.28901,0.31605,0.36941,0.35349,0.35905,0.43145,0.43287,0.46013,0.48609,0.49765,0.54030,0.56311,0.60685,0.62020,0.64354,0.66994,0.68758,0.72292,0.75508,0.76937,0.79247,0.81376,0.83360,0.81514,0.78344,0.92742,0.93232,0.91333,0.93690,0.97775,0.97974,0.96213,0.88721,1.00000,0.97789,0.94291,0.98930,0.93497,0.90135,0.97326,0.89874,0.90977,0.92426,0.89603,0.86633,0.84249,0.85295,0.85875,0.81485,0.76755,0.73843,0.72556,0.72185,0.69997,0.66136,0.62637,0.59913,0.57735,0.55644,0.52767,0.48803,0.44703,0.41437,0.38916,0.36764,0.34854,0.32852,0.30697,0.28597,0.26648,0.24791,0.22900,0.20758,0.18433,0.16432,0.15168,0.14446,0.13676,0.12505,0.11112,0.09911,0.09101,0.08531,0.07936,0.07203,0.06411,0.05684,0.05065,0.04520,0.04015,0.03554,0.03155,0.02822,0.02534,0.02269,0.02021,0.01798,0.01601,0.01424,0.01259,0.01101,0.00955,0.00825,0.00713,0.00617,0.00534,0.00462,0.00400,0.00347,0.00300,0.00259,0.00222,0.00190,0.00162,0.00138,0.00117,0.00100,0.00085,0.00073,0.00062,0.00052,0.00044,0.00037,0.00031,0.00026,0.00022,0.00018,0.00015,0.00013,0.00011,0.00009
HD128621,magV,0.84175,0.69488,0.93855,0.73828,1.00000,0.89455,0.99294,0.81820,0.83909,0.84548,0.69643,0.66634,0.82777,0.88804,0.71197,0.75041,0.88716,0.97284,0.59125,0.64568,0.72010,0.68318,0.76337,0.73175,0.80181,0.61271,0.67270,0.71408,0.66011,0.75162,0.69350,0.61847,0.58279,0.68583,0.49042,0.53798,0.57742,0.44221,0.69680,0.43600,0.54731,0.54727,0.45547,0.53312,0.43058,0.46390,0.47313,0.46452,0.52977,0.42122,0.41999,0.42912,0.39038,0.46750,0.32521,0.40783,0.39424,0.35956,0.37975,0.41848,0.25930,0.35288,0.35084,0.25470,0.33287,0.24934,0.27807,0.27357,0.23794,0.28930,0.26040,0.21061,0.20254,0.21638,0.20966,0.20730,0.19427,0.18398,0.18444,0.16904,0.16499,0.16866,0.16005,0.14681,0.13628,0.11335,0.09523,0.15118,0.14835,0.11177,0.09545,0.07926,0.10108,0.12286,0.09748,0.07108,0.06469,0.06577,0.09045,0.08635,0.06481,0.05743,0.05387,0.05501,0.05114,0.04601,0.04942,0.04892,0.04495,0.04257,0.03798,0.03683,0.03761,0.03503,0.03270,0.02982,0.02737,0.02750,0.02683,0.02555,0.02403,0.02164,0.02045,0.02011,0.01970,0.01921,0.01769,0.01595,0.01514,0.01500,0.01494,0.01406,0.01251,0.01140,0.01108,0.01120,0.01104,0.01008,0.00888,0.00832,0.00854,0.00888,0.00872,0.00823,0.00773,0.00725,0.00684,0.00656,0.00626,0.00590,0.00566,0.00557,0.00548,0.00515,0.00454,0.00397,0.00373,0.00371,0.00360,0.00337
HD128621,logg,0.43464,0.39423,0.47983,0.46314,0.50761,0.54234,0.55700,0.53681,0.58923,0.60628,0.62401,0.64478,0.66087,0.66549,0.66937,0.70888,0.72603,0.76881,0.76282,0.73015,0.77913,0.79166,0.80819,0.82394,0.83068,0.83847,0.80485,1.00000,0.87706,0.88247,0.92028,0.91711,0.92909,0.92273,0.93684,0.88251,0.95829,0.92319,0.90449,0.94899,0.92100,0.96929,0.93217,0.93393,0.95002,0.95333,0.94707,0.90621,0.94151,0.94255,0.92694,0.88578,0.89859,0.86583,0.88030,0.85560,0.85821,0.86380,0.84004,0.80261,0.79795,0.81010,0.77319,0.72311,0.71653,0.72404,0.68949,0.68663,0.67136,0.64652,0.63256,0.61204,0.58679,0.57506,0.55661,0.54840,0.51988,0.50768,0.49993,0.47067,0.44401,0.42985,0.40282,0.38975,0.37620,0.36233,0.34940,0.33394,0.32611,0.30451,0.28333,0.26592,0.25278,0.24206,0.22916,0.21615,0.20693,0.19899,0.18824,0.17571,0.16380,0.15394,0.14433,0.13461,0.12596,0.11860,0.11135,0.10369,0.09640,0.09015,0.08449,0.07872,0.07262,0.06704,0.06215,0.05759,0.05309,0.04878,0.04491,0.04147,0.03825,0.03515,0.03226,0.02967,0.02734,0.02514,0.02293,0.02092,0.01912,0.01749,0.01599,0.01459,0.01329,0.01212,0.01105,0.01007,0.00916,0.00833,0.00757,0.00687,0.00624,0.00563,0.00508,0.00458,0.00413,0.00373,0.00336,0.00304,0.00274,0.00247,0.00223,0.00201,0.00181,0.00164,0.00148,0.00134,0.00121,0.00109,0.00099,0.00089
HD128621,magV_fehsurf,0.64490,0.51672,0.79140,0.57364,0.87392,0.79886,0.87738,0.78465,0.72385,0.80663,0.61666,0.63446,0.80133,0.88207,0.68065,0.68898,0.93994,1.00000,0.59219,0.67484,0.76662,0.75988,0.86479,0.82910,0.90602,0.68581,0.75848,0.77284,0.71588,0.84490,0.76873,0.68217,0.65476,0.79581,0.55701,0.59416,0.66011,0.51232,0.78091,0.51884,0.61953,0.62132,0.53975,0.59577,0.51208,0.52344,0.54435,0.51981,0.61387,0.47471,0.47265,0.48545,0.43538,0.52374,0.36265,0.45140,0.43330,0.39322,0.41411,0.45749,0.27051,0.37558,0.37198,0.26064,0.34789,0.25066,0.28034,0.27713,0.23210,0.28668,0.24976,0.20243,0.19103,0.20607,0.19342,0.18177,0.17643,0.15949,0.15990,0.14662,0.13342,0.14229,0.13054,0.11290,0.10729,0.08613,0.07231,0.11398,0.10549,0.07962,0.06651,0.05344,0.06912,0.08006,0.06154,0.04260,0.03848,0.03933,0.05214,0.04885,0.03609,0.02861,0.02673,0.02977,0.02840,0.02388,0.02161,0.02006,0.02004,0.01997,0.01729,0.01475,0.01353,0.01298,0.01289,0.01171,0.00985,0.00881,0.00839,0.00834,0.00794,0.00680,0.00585,0.00548,0.00546,0.00539,0.00481,0.00406,0.00362,0.00352,0.00348,0.00317,0.00266,0.00231,0.00221,0.00222,0.00215,0.00190,0.00163,0.00149,0.00149,0.00149,0.00142,0.00129,0.00118,0.00108,0.00099,0.00092,0.00085,0.00078,0.00072,0.00069,0.00066,0.00061,0.00052,0.00044,0.00039,0.00039,0.00037,0.00035
HD128621,logg_fehsurf,0.31436,0.29595,0.38287,0.36071,0.41893,0.44888,0.45343,0.43719,0.48927,0.50255,0.51954,0.55247,0.56827,0.57163,0.58301,0.62009,0.64396,0.70067,0.68622,0.66262,0.71480,0.73019,0.75429,0.76180,0.77294,0.79137,0.74712,0.97587,0.84726,0.86497,0.89965,0.90071,0.91552,0.91952,0.93095,0.87243,0.96216,0.92730,0.92213,0.96205,0.93678,1.00000,0.95771,0.96905,0.98490,0.99659,0.98495,0.94830,0.99517,0.99251,0.98193,0.94362,0.95681,0.91997,0.94141,0.91480,0.91920,0.93099,0.90570,0.86202,0.85786,0.87230,0.83085,0.78287,0.77752,0.78244,0.74116,0.74116,0.72418,0.69510,0.67941,0.65711,0.62989,0.61767,0.59592,0.58512,0.55272,0.53888,0.53006,0.49709,0.46641,0.44969,0.41958,0.40583,0.39116,0.37441,0.35788,0.33971,0.33178,0.30866,0.28474,0.26417,0.24926,0.23812,0.22478,0.21027,0.19907,0.18970,0.17817,0.16512,0.15280,0.14288,0.13322,0.12297,0.11341,0.10536,0.09800,0.09049,0.08318,0.07671,0.07095,0.06541,0.05967,0.05431,0.04955,0.04521,0.04109,0.03723,0.03375,0.03064,0.02780,0.02517,0.02275,0.02059,0.01865,0.01686,0.01509,0.01350,0.01207,0.01079,0.00964,0.00860,0.00766,0.00681,0.00605,0.00537,0.00476,0.00422,0.00374,0.00331,0.00292,0.00256,0.00223,0.00195,0.00170,0.00149,0.00129,0.00113,0.00098,0.00085,0.00074,0.00064,0.00056,0.00048,0.00042,0.00037,0.00032,0.00027,0.00024,0.00020
HD146233,magV,0.58392,0.61980,0.56234,0.65335,0.50014,0.35549,0.70492,0.74178,0.55510,0.66981,0.93590,0.59017,0.90203,0.49664,0.71266,0.72169,0.52494,0.93652,0.84472,0.68782,0.64500,0.44124,0.77355,0.76954,0.66924,0.84465,0.89967,0.69106,0.82720,0.71275,0.47689,1.00000,0.59152,0.75519,0.59418,0.70953,0.81293,0.41008,0.65068,0.76709,0.43549,0.76278,0.55839,0.35537,0.87887,0.52496,0.29159,0.70863,0.57567,0.55380,0.60480,0.37221,0.50489,0.54795,0.35317,0.47935,0.49067,0.41474,0.46393,0.40785,0.36748,0.40972,0.36736,0.34879,0.36390,0.31877,0.30188,0.33517,0.34101,0.31725,0.27469,0.23456,0.23802,0.26470,0.26986,0.24685,0.20956,0.18492,0.18832,0.19818,0.19337,0.18064,0.16965,0.16061,0.15261,0.14547,0.13853,0.13159,0.12493,0.11826,0.11244,0.10726,0.10214,0.09623,0.08942,0.08292,0.07798,0.07477,0.07212,0.06865,0.06268,0.05703,0.05207,0.04790,0.04448,0.04154,0.03889,0.03652,0.03454,0.03292,0.03141,0.02976,0.02702,0.02418,0.02161,0.01935,0.01736,0.01558,0.01399,0.01256,0.01130,0.01020,0.00920,0.00828,0.00745,0.00668,0.00593,0.00526,0.00467,0.00413,0.00364,0.00320,0.00282,0.00250,0.00222,0.00198,0.00176,0.00155,0.00136,0.00119,0.00104,0.00091,0.00080,0.00070,0.00061,0.00053,0.00046,0.00040,0.00034,0.00030,0.00026,0.00022,0.00019,0.00017,0.00014,0.00012,0.00011,0.00009,0.00008,0.00007
HD146233,logg,0.09904,0.11975,0.14125,0.15868,0.17984,0.20285,0.22212,0.24971,0.27513,0.29931,0.33043,0.36100,0.39117,0.41818,0.45316,0.49000,0.52369,0.55261,0.59669,0.62567,0.66484,0.69250,0.73053,0.76687,0.79460,0.82809,0.84847,0.87841,0.90752,0.92502,0.94014,0.95895,0.97776,0.98161,0.99698,1.00000,0.99357,0.99278,0.98353,0.98054,0.96679,0.94780,0.92644,0.90514,0.88616,0.86606,0.84119,0.81598,0.78891,0.76101,0.72879,0.69485,0.66055,0.62672,0.59401,0.56284,0.52968,0.49640,0.46432,0.43343,0.40394,0.37601,0.34978,0.32322,0.29790,0.27403,0.25157,0.23050,0.21080,0.19245,0.17524,0.15876,0.14375,0.13002,0.11745,0.10595,0.09542,0.08581,0.07705,0.06852,0.06066,0.05382,0.04782,0.04252,0.03782,0.03363,0.02990,0.02655,0.02356,0.02017,0.01725,0.01482,0.01277,0.01105,0.00959,0.00835,0.00728,0.00637,0.00558,0.00490,0.00404,0.00333,0.00275,0.00228,0.00189,0.00157,0.00130,0.00109,0.00091,0.00076,0.00064,0.00055,0.00045,0.00036,0.00029,0.00024,0.00019,0.00016,0.00013,0.00010,0.00008,0.00007,0.00005,0.00004,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD146233,magV_fehsurf,0.70452,0.63897,0.67208,0.66170,0.47589,0.51710,0.90664,0.69728,0.50911,0.72422,1.00000,0.71855,0.97677,0.62754,0.60433,0.82147,0.69827,0.82757,0.94023,0.77860,0.76244,0.56250,0.76565,0.85506,0.66670,0.78304,0.92723,0.69241,0.80032,0.68885,0.48645,0.96842,0.62749,0.73696,0.60837,0.69885,0.79998,0.38603,0.64227,0.76229,0.38736,0.77726,0.49432,0.37870,0.88065,0.41735,0.31826,0.73527,0.48737,0.56669,0.52234,0.36354,0.57686,0.45296,0.30194,0.47559,0.43198,0.42079,0.43531,0.33323,0.37018,0.37456,0.30972,0.33844,0.31812,0.26973,0.29226,0.29974,0.28278,0.26180,0.22197,0.20767,0.22019,0.22329,0.21598,0.19103,0.16289,0.15724,0.16022,0.15642,0.14635,0.13509,0.12743,0.12051,0.11265,0.10669,0.10075,0.09398,0.08842,0.08298,0.07775,0.07323,0.06789,0.06179,0.05683,0.05366,0.05118,0.04822,0.04478,0.04130,0.03679,0.03278,0.02971,0.02754,0.02567,0.02360,0.02150,0.01981,0.01857,0.01749,0.01627,0.01491,0.01304,0.01133,0.00994,0.00875,0.00769,0.00676,0.00596,0.00526,0.00465,0.00410,0.00361,0.00318,0.00281,0.00250,0.00217,0.00188,0.00162,0.00139,0.00120,0.00105,0.00091,0.00080,0.00069,0.00060,0.00051,0.00044,0.00038,0.00032,0.00028,0.00024,0.00020,0.00017,0.00015,0.00012,0.00010,0.00009,0.00008,0.00006,0.00005,0.00005,0.00004,0.00003,0.00003,0.00002,0.00002,0.00002,0.00001,0.00001
HD146233,logg_fehsurf,0.07414,0.09360,0.11344,0.13091,0.15032,0.17347,0.19236,0.21885,0.24263,0.26714,0.29861,0.32927,0.35809,0.38486,0.42033,0.45833,0.49384,0.52155,0.56703,0.59658,0.63825,0.66884,0.70862,0.74379,0.77496,0.81034,0.83318,0.86640,0.89757,0.91603,0.93312,0.95375,0.97384,0.97973,0.99617,1.00000,0.99324,0.99133,0.98308,0.97758,0.96305,0.94227,0.91937,0.89599,0.87496,0.85095,0.82297,0.79419,0.76419,0.73398,0.69837,0.66106,0.62371,0.58730,0.55247,0.51958,0.48456,0.44974,0.41646,0.38480,0.35495,0.32703,0.30111,0.27478,0.24996,0.22686,0.20543,0.18564,0.16745,0.15078,0.13540,0.12078,0.10763,0.09579,0.08512,0.07552,0.06690,0.05916,0.05224,0.04570,0.03978,0.03468,0.03026,0.02642,0.02306,0.02011,0.01753,0.01527,0.01328,0.01117,0.00938,0.00791,0.00669,0.00568,0.00484,0.00413,0.00354,0.00303,0.00260,0.00224,0.00180,0.00145,0.00118,0.00095,0.00077,0.00063,0.00051,0.00042,0.00034,0.00028,0.00024,0.00020,0.00016,0.00012,0.00010,0.00008,0.00006,0.00005,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD160691,magV,0.00006,0.00019,0.00011,0.00031,0.00028,0.00048,0.00045,0.00125,0.00127,0.00176,0.00309,0.00221,0.00492,0.00961,0.01362,0.01866,0.01368,0.00972,0.03453,0.00575,0.05434,0.06458,0.09363,0.11546,0.05934,0.29712,0.06106,0.19671,0.23861,0.34081,0.29924,0.37127,0.64733,0.55463,0.61922,0.56761,0.57386,0.73033,0.77511,0.57148,0.91611,0.62443,0.66344,0.88043,0.95025,0.80635,1.00000,0.89936,0.78931,0.97815,0.76766,0.87392,0.96679,0.79436,0.62709,0.82215,0.74915,0.77379,0.68593,0.70156,0.70341,0.55988,0.54161,0.47626,0.44406,0.43094,0.44162,0.46001,0.43900,0.39142,0.35977,0.33885,0.32118,0.30842,0.29634,0.28342,0.26923,0.25357,0.23686,0.21886,0.20098,0.18415,0.16837,0.15357,0.13971,0.12675,0.11467,0.10345,0.09306,0.08332,0.07435,0.06614,0.05864,0.05181,0.04562,0.04002,0.03498,0.03046,0.02643,0.02285,0.01966,0.01686,0.01441,0.01227,0.01041,0.00879,0.00739,0.00619,0.00517,0.00430,0.00355,0.00293,0.00240,0.00196,0.00160,0.00130,0.00105,0.00084,0.00068,0.00054,0.00043,0.00034,0.00027,0.00021,0.00016,0.00013,0.00010,0.00007,0.00006,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD160691,logg,0.00002,0.00002,0.00004,0.00004,0.00007,0.00011,0.00015,0.00021,0.00031,0.00049,0.00079,0.00105,0.00157,0.00205,0.00365,0.00430,0.00654,0.00959,0.01484,0.01395,0.02107,0.02859,0.04201,0.07732,0.06414,0.11659,0.11582,0.17124,0.19313,0.30862,0.33983,0.33963,0.42214,0.52895,0.54347,0.53777,0.67484,0.75912,0.79485,0.81117,0.88089,0.92386,0.93311,0.96437,1.00000,0.99514,0.96729,0.93438,0.93467,0.96923,0.94993,0.91478,0.87514,0.83089,0.79681,0.78656,0.75919,0.71882,0.68100,0.64482,0.61015,0.57863,0.55068,0.51367,0.47741,0.44422,0.41374,0.38572,0.35948,0.33504,0.31093,0.28450,0.26011,0.23716,0.21593,0.19634,0.17827,0.16163,0.14633,0.13187,0.11835,0.10604,0.09483,0.08467,0.07546,0.06715,0.05966,0.05293,0.04689,0.04133,0.03636,0.03195,0.02803,0.02457,0.02151,0.01880,0.01642,0.01433,0.01248,0.01087,0.00943,0.00818,0.00709,0.00615,0.00532,0.00461,0.00398,0.00344,0.00297,0.00257,0.00221,0.00191,0.00162,0.00138,0.00117,0.00100,0.00085,0.00072,0.00062,0.00053,0.00045,0.00038,0.00033,0.00028,0.00024,0.00020,0.00017,0.00014,0.00011,0.00009,0.00008,0.00006,0.00005,0.00004,0.00004,0.00003,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD160691,magV_fehsurf,0.00002,0.00008,0.00005,0.00014,0.00014,0.00023,0.00023,0.00064,0.00067,0.00098,0.00184,0.00134,0.00307,0.00571,0.00888,0.01177,0.00869,0.00672,0.02519,0.00433,0.03625,0.04574,0.06644,0.09125,0.04634,0.22103,0.05613,0.17025,0.18693,0.27739,0.25766,0.29523,0.53907,0.47100,0.53752,0.48829,0.52314,0.66854,0.70643,0.53194,0.85587,0.60655,0.62752,0.86261,0.92310,0.79338,1.00000,0.90594,0.79802,0.98849,0.77135,0.88062,0.97897,0.79625,0.62110,0.82505,0.74289,0.76090,0.66540,0.67382,0.67065,0.52064,0.50950,0.43850,0.40123,0.38420,0.39236,0.40873,0.38463,0.33425,0.30160,0.27922,0.26069,0.24762,0.23566,0.22320,0.20977,0.19520,0.17984,0.16331,0.14704,0.13204,0.11826,0.10560,0.09400,0.08340,0.07373,0.06496,0.05702,0.04961,0.04295,0.03702,0.03176,0.02711,0.02304,0.01948,0.01638,0.01371,0.01141,0.00945,0.00774,0.00631,0.00512,0.00413,0.00332,0.00266,0.00212,0.00168,0.00133,0.00105,0.00083,0.00065,0.00051,0.00040,0.00032,0.00025,0.00019,0.00015,0.00012,0.00009,0.00007,0.00005,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD160691,logg_fehsurf,0.00001,0.00001,0.00002,0.00002,0.00003,0.00005,0.00008,0.00011,0.00017,0.00028,0.00046,0.00061,0.00094,0.00126,0.00232,0.00273,0.00430,0.00636,0.01036,0.00951,0.01496,0.02066,0.03081,0.06044,0.04867,0.08808,0.09447,0.13679,0.15720,0.26025,0.28822,0.28682,0.36051,0.46240,0.48188,0.48294,0.61427,0.69931,0.74165,0.76387,0.84305,0.89637,0.91724,0.95531,0.99543,1.00000,0.98009,0.95274,0.95494,0.98881,0.96909,0.93169,0.88845,0.83955,0.80099,0.78711,0.75407,0.70716,0.66311,0.62136,0.58201,0.54696,0.51673,0.47587,0.43623,0.40042,0.36804,0.33878,0.31187,0.28727,0.26328,0.23686,0.21290,0.19069,0.17051,0.15219,0.13558,0.12056,0.10698,0.09421,0.08240,0.07187,0.06252,0.05424,0.04693,0.04051,0.03488,0.02996,0.02569,0.02181,0.01846,0.01559,0.01314,0.01106,0.00928,0.00778,0.00652,0.00545,0.00455,0.00380,0.00316,0.00263,0.00218,0.00181,0.00151,0.00125,0.00104,0.00087,0.00072,0.00060,0.00050,0.00042,0.00034,0.00028,0.00023,0.00019,0.00016,0.00013,0.00011,0.00009,0.00007,0.00006,0.00005,0.00004,0.00003,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00005,0.00016,0.00042,0.00119,0.00312,0.01204,0.01718,0.04143,0.08367,0.13698,0.22438,0.31190,0.50844,0.74018,0.90985,0.51711,1.00000,0.72959,0.50654,0.35686,0.17778,0.09560,0.04732,0.02214,0.01817,0.01030,0.00789,0.01011,0.01969,0.00879,0.00773,0.00736,0.00723,0.01477,0.02858,0.05420,0.05651,0.02752,0.00924,0.00354,0.00134,0.00049,0.00017,0.00006,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00005,0.00029,0.00137,0.00530,0.01693,0.04587,0.10638,0.21209,0.36760,0.57064,0.76426,0.91946,1.00000,0.97374,0.86727,0.70817,0.48725,0.33973,0.23120,0.15451,0.09256,0.05497,0.03831,0.02436,0.01433,0.01073,0.01632,0.01864,0.01334,0.00831,0.00591,0.01056,0.01771,0.02431,0.02789,0.02704,0.02242,0.01680,0.01180,0.00782,0.00495,0.00301,0.00178,0.00103,0.00057,0.00031,0.00017,0.00009,0.00005,0.00003,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00005,0.00030,0.00081,0.00194,0.00513,0.01186,0.03856,0.05259,0.11543,0.20722,0.31007,0.46077,0.51280,0.81485,1.00000,0.99450,0.47309,0.85176,0.55175,0.32179,0.20132,0.09003,0.04341,0.01922,0.00958,0.00717,0.00408,0.00331,0.00460,0.00994,0.00502,0.00483,0.00504,0.00531,0.01068,0.01876,0.03225,0.03124,0.01263,0.00286,0.00073,0.00019,0.00004,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00007,0.00051,0.00224,0.00735,0.02099,0.05270,0.11813,0.23396,0.40458,0.61173,0.82631,0.95862,1.00000,0.94554,0.81672,0.66376,0.49410,0.30272,0.19508,0.12137,0.07400,0.04043,0.02297,0.01510,0.00870,0.00466,0.00349,0.00571,0.00656,0.00474,0.00316,0.00256,0.00509,0.00827,0.01037,0.01052,0.00884,0.00628,0.00439,0.00290,0.00177,0.00102,0.00056,0.00029,0.00015,0.00007,0.00003,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD124897,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00003,0.00006,0.00011,0.00019,0.00033,0.00053,0.00084,0.00130,0.00195,0.00286,0.00409,0.00570,0.00777,0.01032,0.01345,0.01722,0.02176,0.02715,0.03342,0.04060,0.04876,0.05812,0.06855,0.08005,0.09262,0.10612,0.12036,0.13553,0.15157,0.16835,0.18570,0.20463,0.22451,0.24508,0.26627,0.28800,0.31015,0.33331,0.35717,0.38147,0.40610,0.43096,0.45593,0.48093,0.50655,0.53206,0.55731,0.58217,0.60657,0.63036,0.65345,0.67605,0.69907,0.72128,0.74262,0.76304,0.78245,0.80090,0.81826,0.83453,0.85115,0.86795,0.88377,0.89860,0.91247,0.92528,0.93706,0.94774,0.95735,0.96584,0.97381,0.98082,0.98670,0.99149,0.99521,0.99785,0.99944,1.00000,0.99953,0.99813,0.99572,0.99374,0.99088,0.98725,0.98284,0.97774,0.97200,0.96561,0.95862,0.95107,0.94298,0.93440,0.92533,0.91860,0.91213,0.90516,0.89781,0.89005,0.88186,0.87338,0.86456,0.85543,0.84602,0.83634,0.82645,0.81633,0.80550,0.79028,0.77508,0.75990,0.74478,0.72970,0.71470,0.69980,0.68499,0.67031,0.65573,0.64132,0.62704,0.61292,0.59897,0.58520,0.57444,0.56467,0.55492,0.54519,0.53547,0.52580,0.51616,0.50654,0.49698,0.48747,0.47801,0.46861,0.45929,0.45003,0.44086,0.43177,0.42279,0.41479,0.40775
HD124897,logg,0.06605,0.00005,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.53291,0.87927,0.97073,0.97755,0.97850,0.98175,0.98003,0.98596,0.98801,0.99331,0.99463,0.99916,1.00000,0.99861,0.99470,0.98744,0.99052,0.99316,0.99360,0.99321,0.99124,0.98742,0.98259,0.97741,0.97066,0.96233,0.95758,0.95624,0.95359,0.94965,0.94551,0.94520,0.94433,0.94292,0.94096,0.93740,0.93126,0.92474,0.91784,0.91058,0.90297,0.90042,0.89816,0.89544,0.89229,0.88868,0.88465,0.88382,0.88380,0.88348,0.88286,0.88195,0.88075,0.87926,0.87763,0.87575,0.87362,0.87124,0.86861,0.86572,0.86260,0.85962,0.85792,0.85602,0.85391,0.85159,0.84907,0.84635,0.84343,0.84031,0.83860,0.83798,0.83722,0.83633,0.83531,0.83417,0.83289,0.83149,0.82996,0.82830,0.82705,0.82577,0.82438,0.82290,0.82131,0.81962,0.81784,0.81595,0.81397,0.81189,0.80971,0.80894,0.80811,0.80720,0.80622,0.80518,0.80406,0.80288,0.80164,0.80033,0.79896,0.79752,0.79602,0.79655,0.79757,0.79855,0.79948,0.80038,0.80124,0.80206,0.80284,0.80359,0.80429,0.80496,0.80559,0.80619,0.80621,0.80169,0.79709,0.79243,0.78770,0.78291,0.77804,0.77311,0.76811,0.76304,0.75791,0.75272,0.74745,0.74213,0.73673,0.73128,0.72993,0.72997,0.72999,0.72999,0.72997,0.72994,0.72988,0.72980,0.72971,0.72960,0.72947,0.72933,0.72916,0.72898,0.72878,0.72856,0.72833,0.72857,0.72927
HD124897,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00003,0.00005,0.00009,0.00014,0.00022,0.00034,0.00051,0.00073,0.00103,0.00140,0.00188,0.00248,0.00323,0.00417,0.00530,0.00666,0.00829,0.01025,0.01255,0.01522,0.01831,0.02181,0.02570,0.03006,0.03493,0.04033,0.04624,0.05304,0.06057,0.06879,0.07773,0.08741,0.09782,0.10931,0.12176,0.13510,0.14933,0.16443,0.18040,0.19722,0.21512,0.23380,0.25320,0.27324,0.29386,0.31494,0.33643,0.35841,0.38139,0.40464,0.42808,0.45163,0.47517,0.49866,0.52199,0.54506,0.56888,0.59330,0.61741,0.64112,0.66444,0.68721,0.70938,0.73086,0.75159,0.77152,0.79110,0.80992,0.82777,0.84464,0.86053,0.87538,0.88916,0.90190,0.91356,0.92418,0.93367,0.94366,0.95262,0.96064,0.96769,0.97382,0.97908,0.98341,0.98687,0.98949,0.99128,0.99228,0.99247,0.99482,0.99718,0.99878,0.99973,1.00000,0.99956,0.99855,0.99691,0.99469,0.99188,0.98851,0.98464,0.98025,0.97477,0.96380,0.95250,0.94091,0.92903,0.91691,0.90455,0.89201,0.87925,0.86637,0.85330,0.84017,0.82690,0.81355,0.80014,0.78670,0.77595,0.76594,0.75578,0.74544,0.73492,0.72428,0.71351,0.70259,0.69158,0.68046,0.66926,0.65798,0.64668,0.63533,0.62394,0.61252,0.60114,0.59105,0.58219
HD124897,logg_fehsurf,0.02076,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.68762,0.85140,0.92965,0.93995,0.94570,0.95263,0.95452,0.96278,0.96731,0.97626,0.98099,0.98804,0.99111,0.99238,0.99144,0.98701,0.99220,0.99680,0.99908,1.00000,0.99896,0.99580,0.99219,0.98945,0.98495,0.97870,0.97558,0.97553,0.97412,0.97137,0.96838,0.96918,0.96938,0.96899,0.96802,0.96556,0.96077,0.95551,0.94980,0.94366,0.93708,0.93558,0.93431,0.93249,0.93016,0.92730,0.92394,0.92440,0.92582,0.92690,0.92764,0.92804,0.92810,0.92783,0.92704,0.92594,0.92455,0.92286,0.92088,0.91861,0.91605,0.91364,0.91257,0.91126,0.90971,0.90792,0.90588,0.90363,0.90113,0.89840,0.89729,0.89742,0.89739,0.89721,0.89687,0.89639,0.89574,0.89496,0.89402,0.89294,0.89185,0.89065,0.88933,0.88789,0.88634,0.88467,0.88287,0.88096,0.87893,0.87680,0.87454,0.87443,0.87423,0.87395,0.87357,0.87312,0.87258,0.87196,0.87125,0.87046,0.86959,0.86864,0.86761,0.86866,0.87021,0.87170,0.87315,0.87455,0.87590,0.87720,0.87846,0.87966,0.88083,0.88194,0.88301,0.88404,0.88446,0.88021,0.87588,0.87145,0.86695,0.86235,0.85767,0.85290,0.84805,0.84311,0.83809,0.83298,0.82778,0.82252,0.81716,0.81173,0.81002,0.80959,0.80914,0.80867,0.80817,0.80766,0.80713,0.80658,0.80602,0.80543,0.80483,0.80421,0.80358,0.80292,0.80224,0.80155,0.80084,0.80102,0.80202
HD122563,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00006,0.00007,0.00010,0.00012,0.00016,0.00020,0.00025,0.00031,0.00038,0.00047,0.00057,0.00068,0.00081,0.00097,0.00115,0.00134,0.00157,0.00182,0.00211,0.00243,0.00278,0.00317,0.00361,0.00409,0.00462,0.00520,0.00582,0.00653,0.00730,0.00814,0.00904,0.01001,0.01105,0.01215,0.01333,0.01458,0.01591,0.01732,0.01881,0.02038,0.02216,0.02407,0.02609,0.02824,0.03051,0.03291,0.03543,0.03810,0.04095,0.04394,0.04708,0.05037,0.05383,0.05744,0.06122,0.06516,0.06910,0.07306,0.07716,0.08140,0.08580,0.09034,0.09503,0.09987,0.10485,0.10998,0.11503,0.12017,0.12542,0.13078,0.13626,0.14184,0.14753,0.15331,0.15919,0.16515,0.17120,0.17859,0.18620,0.19403,0.20209,0.21037,0.21889,0.22765,0.23664,0.24588,0.25536,0.26508,0.27506,0.28464,0.29426,0.30408,0.31410,0.32431,0.33473,0.34535,0.35617,0.36719,0.37841,0.38984,0.40146,0.41328,0.42541,0.43863,0.45212,0.46588,0.47991,0.49423,0.50882,0.52369,0.53884,0.55427,0.56999,0.58600,0.60230,0.61889,0.63577,0.65295,0.66941,0.68576,0.70234,0.71915,0.73619,0.75345,0.77093,0.78864,0.80657,0.82472,0.84309,0.86169,0.88050,0.89953,0.91878,0.93824,0.95791,0.97849,1.00000
HD122563,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00560,0.01274,0.01767,0.02638,0.04223,0.06257,0.08402,0.10551,0.12803,0.14854,0.15946,0.17482,0.18833,0.19461,0.20435,0.21464,0.22053,0.23237,0.24384,0.25341,0.26630,0.27947,0.29148,0.30330,0.31629,0.32853,0.33982,0.35170,0.36452,0.37672,0.38817,0.39922,0.41171,0.42373,0.43520,0.44604,0.45693,0.46889,0.48039,0.49140,0.50186,0.51171,0.52336,0.53499,0.54628,0.55720,0.56770,0.57775,0.58742,0.59676,0.60573,0.61429,0.62243,0.63013,0.63734,0.64788,0.65864,0.66921,0.67959,0.68976,0.69972,0.70944,0.71900,0.72864,0.73810,0.74736,0.75643,0.76529,0.77393,0.78236,0.79055,0.79747,0.80342,0.80917,0.81472,0.82008,0.82524,0.83020,0.83495,0.83949,0.84382,0.84534,0.84624,0.84690,0.84730,0.84745,0.84734,0.84698,0.84635,0.84546,0.84430,0.84287,0.84810,0.85330,0.85847,0.86361,0.86872,0.87379,0.87883,0.88384,0.88882,0.89376,0.89867,0.90355,0.90637,0.90863,0.91082,0.91296,0.91503,0.91704,0.91899,0.92088,0.92271,0.92447,0.92617,0.92781,0.92939,0.93113,0.93470,0.93824,0.94175,0.94524,0.94871,0.95214,0.95556,0.95895,0.96231,0.96565,0.96896,0.97224,0.97550,0.97874,0.98194,0.98358,0.98466,0.98571,0.98672,0.98769,0.98864,0.98954,0.99042,0.99126,0.99206,0.99283,0.99356,0.99426,0.99493,0.99556,0.99616,0.99672,0.99800,1.00000
HD122563,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00006,0.00007,0.00009,0.00012,0.00015,0.00019,0.00023,0.00029,0.00035,0.00042,0.00051,0.00061,0.00072,0.00085,0.00100,0.00117,0.00136,0.00157,0.00181,0.00207,0.00237,0.00270,0.00307,0.00347,0.00390,0.00439,0.00493,0.00552,0.00616,0.00685,0.00759,0.00839,0.00924,0.01015,0.01112,0.01215,0.01325,0.01441,0.01573,0.01716,0.01868,0.02030,0.02202,0.02384,0.02577,0.02781,0.03000,0.03231,0.03474,0.03731,0.04000,0.04283,0.04580,0.04891,0.05206,0.05527,0.05861,0.06208,0.06569,0.06944,0.07331,0.07733,0.08148,0.08578,0.09006,0.09445,0.09897,0.10360,0.10834,0.11320,0.11818,0.12324,0.12844,0.13372,0.13910,0.14573,0.15262,0.15970,0.16704,0.17460,0.18245,0.19049,0.19883,0.20740,0.21625,0.22534,0.23473,0.24386,0.25308,0.26251,0.27220,0.28211,0.29230,0.30265,0.31330,0.32414,0.33527,0.34662,0.35818,0.37001,0.38219,0.39547,0.40905,0.42302,0.43727,0.45188,0.46683,0.48213,0.49774,0.51368,0.52997,0.54669,0.56365,0.58104,0.59881,0.61690,0.63441,0.65199,0.66991,0.68816,0.70662,0.72532,0.74452,0.76402,0.78366,0.80367,0.82401,0.84468,0.86555,0.88681,0.90849,0.93029,0.95251,0.97574,1.00000
HD122563,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00304,0.00701,0.00998,0.01558,0.02548,0.03708,0.04898,0.06114,0.07401,0.08612,0.09378,0.10288,0.11413,0.12132,0.12907,0.13681,0.14200,0.15039,0.15830,0.16510,0.17423,0.18343,0.19191,0.20031,0.20972,0.21868,0.22696,0.23574,0.24526,0.25437,0.26301,0.27140,0.28095,0.29012,0.29899,0.30747,0.31598,0.32543,0.33450,0.34323,0.35165,0.35962,0.36900,0.37851,0.38771,0.39661,0.40533,0.41367,0.42199,0.43018,0.43810,0.44577,0.45314,0.46016,0.46692,0.47617,0.48558,0.49489,0.50415,0.51319,0.52200,0.53077,0.53949,0.54827,0.55686,0.56546,0.57393,0.58212,0.59014,0.59814,0.60591,0.61304,0.61988,0.62648,0.63293,0.63931,0.64545,0.65137,0.65733,0.66291,0.66856,0.67200,0.67501,0.67791,0.68056,0.68288,0.68508,0.68713,0.68874,0.69035,0.69161,0.69260,0.69957,0.70672,0.71369,0.72077,0.72774,0.73489,0.74171,0.74877,0.75569,0.76267,0.76954,0.77648,0.78170,0.78641,0.79105,0.79563,0.80021,0.80477,0.80919,0.81361,0.81790,0.82224,0.82648,0.83058,0.83471,0.83898,0.84497,0.85100,0.85706,0.86303,0.86901,0.87502,0.88099,0.88704,0.89291,0.89884,0.90482,0.91061,0.91650,0.92243,0.92819,0.93258,0.93654,0.94045,0.94441,0.94813,0.95175,0.95565,0.95943,0.96301,0.96659,0.97020,0.97382,0.97720,0.98066,0.98428,0.98758,0.99101,0.99514,1.00000
HD85503,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00093,0.00298,0.00558,0.00822,0.01734,0.02369,0.03775,0.09648,0.21535,0.34714,0.43919,0.61230,0.81887,0.85420,0.90139,0.89874,0.75031,0.77103,0.76912,0.82654,0.88450,0.90842,0.94409,0.97346,0.98687,0.99105,0.99064,0.98846,0.99007,0.99473,0.99865,1.00000,0.99519,0.98394,0.97361,0.96352,0.95305,0.94127,0.92906,0.91868,0.91045,0.90435,0.90033,0.86199,0.82395,0.81278,0.86110,0.94502,0.89301,0.81716,0.77961,0.74639,0.71729,0.69196,0.67000,0.65089,0.62714,0.60559,0.58665,0.56968,0.55411,0.53980,0.52695,0.51937,0.52271,0.52125,0.51537,0.50562,0.49256,0.47684,0.45905,0.43986,0.42730,0.42041,0.41359,0.40676,0.39980,0.39254,0.38485,0.37659,0.36765,0.35798,0.34855,0.33922,0.32988,0.32050,0.31102,0.30137,0.29148,0.28132,0.27095,0.26050,0.25015,0.24328,0.23644,0.22967,0.22300,0.21642,0.20989,0.20330,0.19652,0.18945,0.18203,0.17427,0.16624,0.16257,0.15985,0.15697,0.15391,0.15071,0.14736,0.14389,0.14031,0.13664,0.13291,0.12912,0.12528,0.12142,0.11768,0.11497,0.11213,0.10910,0.10588,0.10249,0.09900,0.09547,0.09197,0.08854,0.08522,0.08199,0.07885,0.07578,0.07276,0.06977,0.06760,0.06570,0.06382,0.06197,0.06016,0.05841,0.05675,0.05519,0.05373,0.05239,0.05115,0.05001,0.04897,0.04799,0.04707,0.04620,0.04535,0.04447,0.04362
HD85503,logg,0.00000,0.00096,0.03347,0.05664,0.04421,0.04193,0.04771,0.05547,0.05731,0.05524,0.07522,0.15636,0.11299,0.14233,0.21717,0.36894,0.51109,0.63327,0.78846,0.87667,0.94644,0.94481,0.97428,1.00000,0.99340,0.97214,0.94988,0.93004,0.93020,0.93133,0.93011,0.92627,0.91832,0.90809,0.89585,0.88685,0.87891,0.86740,0.85313,0.83742,0.82252,0.80736,0.79218,0.77713,0.76487,0.75666,0.74714,0.73692,0.72656,0.71648,0.70123,0.68519,0.66971,0.65526,0.64211,0.63040,0.62191,0.61408,0.60620,0.59828,0.59032,0.58232,0.57428,0.56676,0.55906,0.55116,0.54311,0.53493,0.52668,0.51840,0.51041,0.50361,0.49694,0.49044,0.48414,0.47807,0.47226,0.46672,0.46146,0.45658,0.45185,0.44716,0.44252,0.43791,0.43334,0.42882,0.42434,0.41991,0.41552,0.40839,0.40097,0.39369,0.38654,0.37953,0.37267,0.36596,0.35940,0.35300,0.34675,0.34067,0.33513,0.32978,0.32460,0.31958,0.31471,0.30998,0.30538,0.30091,0.29656,0.29233,0.28819,0.28416,0.28133,0.27879,0.27625,0.27371,0.27119,0.26867,0.26616,0.26367,0.26119,0.25873,0.25628,0.25385,0.25144,0.24900,0.24627,0.24375,0.24143,0.23931,0.23740,0.23569,0.23418,0.23287,0.23175,0.23083,0.23009,0.22953,0.22915,0.22895,0.22892,0.22756,0.22577,0.22401,0.22230,0.22063,0.21901,0.21743,0.21590,0.21442,0.21298,0.21158,0.21024,0.20893,0.20768,0.20647,0.20530,0.20418,0.20262,0.20062
HD85503,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00032,0.00107,0.00236,0.00364,0.00882,0.01271,0.02314,0.05900,0.12183,0.19289,0.24671,0.32827,0.43638,0.47105,0.54515,0.57806,0.53665,0.55075,0.54543,0.56594,0.60306,0.62781,0.66667,0.70512,0.72841,0.74048,0.74643,0.74955,0.76065,0.77761,0.79486,0.81133,0.82401,0.82853,0.83635,0.84601,0.85634,0.86371,0.86787,0.87582,0.88721,0.90140,0.91788,0.88720,0.84957,0.83492,0.88760,1.00000,0.98621,0.92602,0.89887,0.87458,0.85314,0.83439,0.81809,0.80387,0.78107,0.76047,0.74295,0.72788,0.71463,0.70302,0.69322,0.68932,0.69689,0.69848,0.69459,0.68586,0.67302,0.65685,0.63817,0.61782,0.60567,0.60039,0.59508,0.58956,0.58362,0.57700,0.56945,0.56078,0.55082,0.53948,0.52789,0.51619,0.50432,0.49223,0.47991,0.46726,0.45421,0.44073,0.42688,0.41281,0.39875,0.38870,0.37860,0.36852,0.35852,0.34857,0.33857,0.32832,0.31760,0.30622,0.29409,0.28123,0.26777,0.26212,0.25820,0.25393,0.24934,0.24445,0.23928,0.23387,0.22825,0.22246,0.21651,0.21045,0.20429,0.19807,0.19193,0.18687,0.18172,0.17640,0.17091,0.16528,0.15960,0.15392,0.14834,0.14291,0.13764,0.13253,0.12756,0.12271,0.11795,0.11326,0.10971,0.10655,0.10342,0.10033,0.09732,0.09441,0.09162,0.08899,0.08652,0.08422,0.08210,0.08015,0.07835,0.07669,0.07515,0.07370,0.07232,0.07081,0.06926
HD85503,logg_fehsurf,0.00000,0.00059,0.01742,0.02782,0.02639,0.02962,0.03767,0.04764,0.04853,0.05087,0.08121,0.18499,0.13202,0.18525,0.26972,0.41758,0.53542,0.63133,0.74356,0.81378,0.87613,0.87923,0.90898,0.94721,0.95314,0.95027,0.94552,0.93958,0.95373,0.96966,0.98294,0.99200,0.99514,0.99555,0.99337,0.99584,1.00000,0.99867,0.99232,0.98288,0.97641,0.96879,0.96025,0.95101,0.94482,0.94391,0.94075,0.93600,0.93027,0.92407,0.91444,0.90250,0.88920,0.87501,0.86026,0.84522,0.83716,0.83102,0.82463,0.81798,0.81109,0.80398,0.79665,0.79100,0.78479,0.77785,0.77026,0.76210,0.75346,0.74441,0.73552,0.72830,0.72104,0.71379,0.70663,0.69959,0.69271,0.68604,0.67958,0.67413,0.66926,0.66433,0.65934,0.65430,0.64921,0.64408,0.63892,0.63373,0.62851,0.61951,0.61005,0.60069,0.59144,0.58231,0.57331,0.56445,0.55573,0.54717,0.53877,0.53052,0.52467,0.51887,0.51312,0.50742,0.50177,0.49616,0.49059,0.48506,0.47956,0.47410,0.46867,0.46328,0.45947,0.45601,0.45253,0.44901,0.44547,0.44191,0.43834,0.43475,0.43116,0.42756,0.42396,0.42037,0.41678,0.41316,0.40926,0.40559,0.40214,0.39891,0.39592,0.39315,0.39060,0.38828,0.38617,0.38427,0.38258,0.38109,0.37978,0.37867,0.37773,0.37557,0.37301,0.37049,0.36801,0.36558,0.36319,0.36085,0.35856,0.35631,0.35412,0.35197,0.34988,0.34784,0.34585,0.34391,0.34202,0.34018,0.33759,0.33427
HD62509,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.00297,0.00583,0.19199,0.77678,1.00000,0.56569,0.21799,0.01144,0.00933,0.00909,0.00821,0.00698,0.00595,0.00456,0.00366,0.00310,0.00259,0.00213,0.00175,0.00147,0.00124,0.00105,0.00088,0.00074,0.00063,0.00053,0.00046,0.00039,0.00033,0.00029,0.00025,0.00021,0.00018,0.00016,0.00014,0.00012,0.00010,0.00009,0.00008,0.00007,0.00006,0.00005,0.00005,0.00004,0.00004,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001
HD62509,logg,0.00000,0.00000,0.00000,0.00030,0.02678,0.14368,0.33224,0.53032,0.72420,0.89187,1.00000,0.82695,0.31673,0.05055,0.03028,0.03281,0.03769,0.04197,0.04445,0.04642,0.04610,0.04563,0.04423,0.04234,0.04053,0.03866,0.03686,0.03514,0.03375,0.03245,0.03121,0.02999,0.02878,0.02760,0.02645,0.02539,0.02440,0.02345,0.02252,0.02162,0.02080,0.02001,0.01924,0.01849,0.01780,0.01717,0.01657,0.01599,0.01543,0.01489,0.01439,0.01390,0.01343,0.01298,0.01255,0.01213,0.01173,0.01134,0.01097,0.01062,0.01027,0.00994,0.00962,0.00933,0.00906,0.00879,0.00854,0.00829,0.00805,0.00782,0.00760,0.00739,0.00719,0.00699,0.00680,0.00662,0.00644,0.00626,0.00609,0.00594,0.00581,0.00568,0.00556,0.00543,0.00532,0.00520,0.00509,0.00497,0.00487,0.00475,0.00464,0.00453,0.00443,0.00433,0.00423,0.00413,0.00403,0.00394,0.00385,0.00376,0.00369,0.00361,0.00354,0.00346,0.00339,0.00332,0.00326,0.00319,0.00313,0.00306,0.00300,0.00294,0.00289,0.00283,0.00277,0.00272,0.00267,0.00262,0.00257,0.00252,0.00247,0.00242,0.00238,0.00233,0.00229,0.00224,0.00220,0.00216,0.00212,0.00208,0.00204,0.00201,0.00197,0.00193,0.00190,0.00186,0.00183,0.00180,0.00176,0.00173,0.00170,0.00167,0.00165,0.00162,0.00160,0.00157,0.00155,0.00153,0.00151,0.00148,0.00146,0.00144,0.00142,0.00140,0.00138,0.00136,0.00134,0.00132,0.00130,0.00127
HD62509,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00228,0.00594,0.14664,0.81422,1.00000,0.46555,0.16242,0.01831,0.01832,0.01864,0.01723,0.01496,0.01303,0.01020,0.00834,0.00720,0.00615,0.00515,0.00430,0.00367,0.00314,0.00268,0.00229,0.00195,0.00167,0.00144,0.00124,0.00107,0.00093,0.00081,0.00070,0.00061,0.00053,0.00046,0.00041,0.00036,0.00031,0.00028,0.00024,0.00022,0.00019,0.00017,0.00015,0.00013,0.00012,0.00011,0.00010,0.00009,0.00008,0.00007,0.00006,0.00005,0.00005,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001
HD62509,logg_fehsurf,0.00000,0.00000,0.00000,0.00033,0.02499,0.13075,0.29950,0.48388,0.68235,0.85765,1.00000,0.86123,0.32911,0.05927,0.04409,0.04970,0.05789,0.06513,0.06912,0.07244,0.07222,0.07178,0.07007,0.06768,0.06535,0.06287,0.06042,0.05804,0.05613,0.05434,0.05259,0.05086,0.04912,0.04739,0.04569,0.04410,0.04260,0.04113,0.03967,0.03826,0.03696,0.03568,0.03444,0.03323,0.03210,0.03108,0.03010,0.02914,0.02821,0.02731,0.02646,0.02564,0.02485,0.02408,0.02334,0.02261,0.02192,0.02125,0.02060,0.01997,0.01936,0.01877,0.01820,0.01769,0.01720,0.01673,0.01627,0.01583,0.01540,0.01498,0.01457,0.01419,0.01381,0.01344,0.01309,0.01274,0.01240,0.01207,0.01175,0.01147,0.01122,0.01097,0.01073,0.01049,0.01026,0.01004,0.00982,0.00961,0.00940,0.00918,0.00897,0.00876,0.00855,0.00836,0.00816,0.00797,0.00779,0.00761,0.00743,0.00726,0.00711,0.00696,0.00681,0.00667,0.00653,0.00640,0.00626,0.00613,0.00601,0.00588,0.00576,0.00565,0.00553,0.00542,0.00531,0.00520,0.00509,0.00499,0.00489,0.00479,0.00469,0.00460,0.00451,0.00442,0.00433,0.00425,0.00416,0.00408,0.00400,0.00392,0.00384,0.00376,0.00368,0.00361,0.00354,0.00347,0.00340,0.00333,0.00327,0.00320,0.00314,0.00308,0.00303,0.00298,0.00293,0.00288,0.00283,0.00279,0.00274,0.00269,0.00265,0.00261,0.00256,0.00252,0.00248,0.00244,0.00240,0.00236,0.00232,0.00227
HD113226,magV,0.00000,0.00000,0.00000,0.05534,1.00000,0.76823,0.79735,0.25276,0.03998,0.00452,0.00130,0.00208,0.00209,0.00197,0.00157,0.00110,0.00075,0.00050,0.00035,0.00023,0.00016,0.00011,0.00007,0.00005,0.00003,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD113226,logg,0.00000,0.00000,0.00000,0.00730,0.34525,0.73137,0.97656,0.76414,0.48381,0.52766,0.44261,1.00000,0.34146,0.00211,0.00123,0.00119,0.00105,0.00093,0.00079,0.00068,0.00060,0.00052,0.00046,0.00041,0.00037,0.00033,0.00030,0.00027,0.00024,0.00022,0.00020,0.00018,0.00016,0.00015,0.00014,0.00013,0.00012,0.00011,0.00010,0.00009,0.00008,0.00008,0.00007,0.00007,0.00006,0.00006,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD113226,magV_fehsurf,0.00000,0.00000,0.00000,0.03805,1.00000,0.66256,0.87316,0.34702,0.06294,0.00817,0.00247,0.00454,0.00470,0.00441,0.00359,0.00258,0.00177,0.00120,0.00084,0.00056,0.00039,0.00027,0.00019,0.00013,0.00008,0.00007,0.00006,0.00005,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD113226,logg_fehsurf,0.00000,0.00000,0.00000,0.00379,0.28007,0.53516,0.73834,0.59087,0.38634,0.44704,0.39453,1.00000,0.25321,0.00203,0.00167,0.00162,0.00145,0.00128,0.00111,0.00096,0.00085,0.00075,0.00067,0.00060,0.00054,0.00049,0.00044,0.00040,0.00036,0.00033,0.00030,0.00027,0.00025,0.00023,0.00021,0.00019,0.00018,0.00017,0.00015,0.00014,0.00013,0.00012,0.00011,0.00011,0.00010,0.00009,0.00009,0.00008,0.00008,0.00007,0.00007,0.00006,0.00006,0.00006,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD100407,magV,0.00000,0.00000,0.00000,0.00000,0.01579,0.93415,0.77071,1.00000,0.87041,0.68064,0.40847,0.53175,0.06784,0.00398,0.00112,0.00033,0.00013,0.00006,0.00003,0.00003,0.00003,0.00003,0.00003,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00004,0.00004,0.00004,0.00004,0.00004,0.00005,0.00005,0.00006,0.00007,0.00008,0.00009,0.00009,0.00010,0.00011,0.00012,0.00014,0.00014,0.00014,0.00015,0.00016,0.00019,0.00022,0.00023,0.00025,0.00027,0.00030,0.00032,0.00035,0.00039,0.00043,0.00047,0.00050,0.00053,0.00056,0.00056,0.00057,0.00059,0.00061,0.00065,0.00069,0.00074,0.00078,0.00075,0.00073,0.00072,0.00072,0.00074,0.00078,0.00083,0.00089,0.00092,0.00092,0.00091,0.00090,0.00089,0.00088,0.00086,0.00085,0.00083,0.00081,0.00078,0.00075,0.00072,0.00069,0.00065,0.00062,0.00058,0.00055,0.00051,0.00048,0.00044,0.00042,0.00040,0.00038,0.00037,0.00035,0.00033,0.00032,0.00031,0.00029,0.00028,0.00027,0.00025,0.00024,0.00022,0.00021,0.00020,0.00019,0.00017,0.00016,0.00015,0.00014,0.00013,0.00013,0.00012,0.00011,0.00011,0.00010,0.00010,0.00010,0.00010,0.00010,0.00010,0.00010,0.00009,0.00009,0.00009,0.00009,0.00010,0.00010,0.00010,0.00010,0.00011,0.00014,0.00017,0.00020,0.00023,0.00026,0.00029,0.00032,0.00034,0.00035,0.00036,0.00037,0.00038,0.00038,0.00039,0.00040,0.00041,0.00042,0.00042
HD100407,logg,0.00000,0.00000,0.00000,0.00008,0.00647,0.03950,0.90790,0.79438,0.81638,0.71802,1.00000,0.00621,0.00169,0.00174,0.00165,0.00152,0.00132,0.00115,0.00099,0.00086,0.00074,0.00065,0.00057,0.00051,0.00045,0.00040,0.00035,0.00032,0.00028,0.00026,0.00023,0.00021,0.00019,0.00017,0.00016,0.00014,0.00013,0.00012,0.00011,0.00010,0.00010,0.00009,0.00008,0.00008,0.00007,0.00007,0.00006,0.00006,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD100407,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.01220,0.87658,0.75916,1.00000,0.89957,0.72257,0.46229,0.65236,0.07615,0.00461,0.00130,0.00039,0.00015,0.00007,0.00004,0.00004,0.00004,0.00004,0.00005,0.00005,0.00006,0.00006,0.00005,0.00004,0.00004,0.00005,0.00006,0.00006,0.00006,0.00007,0.00007,0.00008,0.00009,0.00010,0.00012,0.00013,0.00014,0.00016,0.00017,0.00019,0.00021,0.00022,0.00023,0.00024,0.00027,0.00031,0.00034,0.00037,0.00040,0.00044,0.00047,0.00050,0.00056,0.00062,0.00069,0.00075,0.00081,0.00087,0.00092,0.00092,0.00093,0.00097,0.00101,0.00107,0.00114,0.00123,0.00129,0.00125,0.00122,0.00119,0.00119,0.00122,0.00129,0.00138,0.00149,0.00153,0.00153,0.00152,0.00151,0.00149,0.00147,0.00144,0.00141,0.00138,0.00134,0.00129,0.00124,0.00119,0.00113,0.00107,0.00101,0.00095,0.00089,0.00083,0.00077,0.00071,0.00068,0.00064,0.00061,0.00058,0.00055,0.00052,0.00050,0.00047,0.00045,0.00043,0.00041,0.00039,0.00036,0.00034,0.00032,0.00030,0.00028,0.00026,0.00024,0.00023,0.00021,0.00020,0.00019,0.00018,0.00017,0.00016,0.00015,0.00015,0.00014,0.00014,0.00014,0.00013,0.00013,0.00013,0.00013,0.00013,0.00013,0.00013,0.00013,0.00013,0.00013,0.00015,0.00017,0.00020,0.00023,0.00027,0.00030,0.00032,0.00035,0.00037,0.00038,0.00039,0.00040,0.00040,0.00041,0.00042,0.00043,0.00044,0.00046,0.00047
HD100407,logg_fehsurf,0.00000,0.00000,0.00000,0.00003,0.00490,0.03827,0.86267,0.76257,0.79173,0.70573,1.00000,0.00575,0.00220,0.00232,0.00222,0.00207,0.00181,0.00159,0.00138,0.00120,0.00105,0.00092,0.00081,0.00072,0.00064,0.00057,0.00051,0.00046,0.00041,0.00037,0.00034,0.00031,0.00028,0.00026,0.00023,0.00021,0.00020,0.00018,0.00017,0.00015,0.00014,0.00013,0.00012,0.00011,0.00011,0.00010,0.00009,0.00009,0.00008,0.00007,0.00007,0.00007,0.00006,0.00006,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD107328,magV,0.00000,0.00000,0.00000,0.00002,0.00011,0.00076,0.00323,0.00887,0.01818,0.04229,0.25037,0.55129,1.00000,0.43370,0.41425,0.47680,0.55349,0.62943,0.67396,0.70169,0.72918,0.75486,0.78133,0.80540,0.82483,0.84466,0.85855,0.86594,0.87332,0.87800,0.87919,0.87644,0.86939,0.85947,0.84695,0.83596,0.82641,0.81480,0.80128,0.78660,0.77316,0.75860,0.74311,0.72684,0.70978,0.69188,0.67365,0.65522,0.63670,0.61817,0.60316,0.58853,0.57385,0.55916,0.54450,0.52992,0.51695,0.50461,0.49244,0.48045,0.46863,0.45697,0.44549,0.43457,0.42386,0.41331,0.40294,0.39276,0.38276,0.37294,0.36327,0.35375,0.34438,0.33517,0.32612,0.31722,0.30847,0.29987,0.29142,0.28433,0.27828,0.27227,0.26632,0.26038,0.25446,0.24855,0.24265,0.23675,0.23086,0.22428,0.21770,0.21126,0.20500,0.19894,0.19308,0.18744,0.18202,0.17682,0.17183,0.16705,0.16340,0.15983,0.15630,0.15279,0.14926,0.14573,0.14216,0.13859,0.13500,0.13141,0.12783,0.12426,0.12132,0.11859,0.11592,0.11332,0.11077,0.10827,0.10584,0.10346,0.10113,0.09886,0.09664,0.09447,0.09236,0.09025,0.08790,0.08562,0.08340,0.08124,0.07915,0.07711,0.07514,0.07322,0.07135,0.06954,0.06778,0.06607,0.06440,0.06279,0.06122,0.05989,0.05866,0.05746,0.05628,0.05513,0.05400,0.05290,0.05182,0.05076,0.04972,0.04870,0.04771,0.04673,0.04578,0.04484,0.04393,0.04303,0.04228,0.04166
HD107328,logg,0.00024,0.08876,0.20618,0.23424,0.22380,0.22782,0.25305,0.31341,0.47129,0.63358,0.78208,1.00000,0.92038,0.88086,0.88558,0.89890,0.91177,0.92128,0.92451,0.92519,0.92533,0.92448,0.92338,0.92100,0.91683,0.91791,0.91844,0.91741,0.91777,0.91756,0.91616,0.91323,0.90866,0.90303,0.89636,0.89198,0.88976,0.88660,0.88246,0.87800,0.87577,0.87297,0.86962,0.86574,0.86142,0.85685,0.85196,0.84673,0.84117,0.83524,0.83194,0.82873,0.82520,0.82135,0.81719,0.81272,0.80916,0.80580,0.80228,0.79860,0.79477,0.79078,0.78664,0.78510,0.78376,0.78235,0.78086,0.77931,0.77765,0.77583,0.77384,0.77188,0.76975,0.76745,0.76499,0.76237,0.75959,0.75664,0.75354,0.75148,0.75020,0.74876,0.74718,0.74545,0.74356,0.74151,0.73930,0.73693,0.73439,0.73192,0.72940,0.72679,0.72410,0.72132,0.71844,0.71547,0.71240,0.70923,0.70595,0.70256,0.70124,0.69980,0.69825,0.69661,0.69489,0.69311,0.69125,0.68934,0.68737,0.68534,0.68326,0.68111,0.68025,0.67971,0.67915,0.67856,0.67795,0.67731,0.67663,0.67592,0.67517,0.67437,0.67352,0.67262,0.67166,0.67037,0.66691,0.66341,0.65987,0.65628,0.65265,0.64898,0.64526,0.64151,0.63771,0.63387,0.62999,0.62608,0.62212,0.61812,0.61409,0.61279,0.61241,0.61202,0.61161,0.61119,0.61075,0.61030,0.60984,0.60936,0.60887,0.60836,0.60784,0.60730,0.60675,0.60619,0.60561,0.60501,0.60376,0.60190
HD107328,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00002,0.00019,0.00101,0.00346,0.00859,0.02251,0.15484,0.33825,0.68198,0.32199,0.31485,0.37227,0.45301,0.53824,0.59325,0.63226,0.67213,0.71246,0.75470,0.79539,0.83169,0.86833,0.89932,0.92381,0.94757,0.96781,0.98360,0.99420,0.99911,1.00000,0.99710,0.99556,0.99538,0.99220,0.98617,0.97819,0.97133,0.96261,0.95222,0.94033,0.92669,0.91103,0.89445,0.87710,0.85914,0.84068,0.82653,0.81245,0.79788,0.78287,0.76750,0.75184,0.73813,0.72500,0.71179,0.69854,0.68525,0.67194,0.65861,0.64567,0.63278,0.61990,0.60707,0.59430,0.58162,0.56901,0.55649,0.54418,0.53195,0.51979,0.50772,0.49574,0.48387,0.47210,0.46043,0.45042,0.44166,0.43293,0.42421,0.41550,0.40678,0.39807,0.38935,0.38064,0.37194,0.36245,0.35298,0.34369,0.33461,0.32576,0.31717,0.30883,0.30076,0.29293,0.28536,0.27801,0.27215,0.26639,0.26068,0.25500,0.24932,0.24362,0.23790,0.23218,0.22646,0.22075,0.21507,0.20942,0.20469,0.20026,0.19592,0.19166,0.18749,0.18340,0.17939,0.17547,0.17163,0.16786,0.16418,0.16057,0.15704,0.15351,0.14952,0.14564,0.14186,0.13819,0.13461,0.13113,0.12775,0.12445,0.12125,0.11813,0.11510,0.11215,0.10929,0.10650,0.10378,0.10135,0.09904,0.09678,0.09458,0.09242,0.09032,0.08826,0.08624,0.08427,0.08234,0.08045,0.07861,0.07680,0.07504,0.07332,0.07163,0.06999,0.06857,0.06737
HD107328,logg_fehsurf,0.00018,0.07119,0.17268,0.18665,0.17504,0.18642,0.22370,0.29843,0.47708,0.61647,0.75332,0.92668,0.88798,0.87997,0.90097,0.92381,0.94245,0.95650,0.96472,0.97004,0.97536,0.97911,0.98200,0.98308,0.98179,0.98657,0.99066,0.99288,0.99633,0.99892,1.00000,0.99919,0.99634,0.99214,0.98658,0.98380,0.98362,0.98225,0.97968,0.97670,0.97633,0.97527,0.97355,0.97118,0.96806,0.96417,0.95985,0.95510,0.94993,0.94433,0.94204,0.93986,0.93731,0.93437,0.93106,0.92738,0.92474,0.92226,0.91956,0.91663,0.91347,0.91008,0.90646,0.90528,0.90419,0.90292,0.90147,0.89985,0.89805,0.89604,0.89398,0.89249,0.89079,0.88889,0.88677,0.88446,0.88194,0.87921,0.87629,0.87457,0.87375,0.87276,0.87159,0.87025,0.86872,0.86701,0.86512,0.86304,0.86077,0.85863,0.85643,0.85411,0.85168,0.84914,0.84647,0.84370,0.84080,0.83779,0.83465,0.83140,0.83020,0.82890,0.82750,0.82601,0.82443,0.82278,0.82105,0.81925,0.81738,0.81545,0.81344,0.81135,0.81073,0.81046,0.81015,0.80980,0.80940,0.80897,0.80849,0.80797,0.80740,0.80678,0.80610,0.80537,0.80458,0.80338,0.79922,0.79500,0.79073,0.78639,0.78201,0.77757,0.77307,0.76853,0.76393,0.75928,0.75457,0.74982,0.74502,0.74017,0.73526,0.73364,0.73312,0.73259,0.73204,0.73147,0.73088,0.73027,0.72965,0.72901,0.72835,0.72767,0.72698,0.72627,0.72554,0.72479,0.72403,0.72325,0.72188,0.71997
HD220009,magV,0.00000,0.00000,0.00000,0.00004,0.00054,0.00175,0.00449,0.01331,0.03498,0.10751,0.11513,0.14222,0.17975,0.21306,0.24909,0.28803,0.33074,0.37392,0.41802,0.46075,0.50202,0.54061,0.57812,0.61384,0.64604,0.68192,0.71600,0.74707,0.77352,0.79613,0.81502,0.83326,0.85353,0.87080,0.88500,0.89939,0.91434,0.92696,0.93724,0.94605,0.95647,0.96528,0.97249,0.97815,0.98324,0.98884,0.99314,0.99616,0.99792,0.99845,0.99971,1.00000,0.99909,0.99703,0.99383,0.98953,0.98938,0.98999,0.98982,0.98888,0.98720,0.98482,0.98176,0.97819,0.97406,0.96937,0.96414,0.95841,0.95219,0.94550,0.93872,0.93291,0.92672,0.92018,0.91330,0.90610,0.89860,0.89082,0.88277,0.87652,0.87160,0.86647,0.86113,0.85560,0.84988,0.84399,0.83793,0.83170,0.82533,0.81757,0.80951,0.80135,0.79309,0.78474,0.77630,0.76779,0.75922,0.75058,0.74188,0.73313,0.72766,0.72213,0.71653,0.71087,0.70515,0.69939,0.69357,0.68771,0.68180,0.67585,0.66987,0.66386,0.65939,0.65531,0.65121,0.64709,0.64296,0.63882,0.63467,0.63051,0.62634,0.62217,0.61800,0.61382,0.60964,0.60541,0.60078,0.59617,0.59157,0.58699,0.58243,0.57788,0.57335,0.56884,0.56435,0.55988,0.55542,0.55099,0.54658,0.54219,0.53782,0.53205,0.52583,0.51965,0.51351,0.50741,0.50135,0.49533,0.48936,0.48342,0.47753,0.47168,0.46588,0.46011,0.45439,0.44871,0.44308,0.43749,0.43346,0.43090
HD220009,logg,0.32903,0.12629,0.02965,0.00982,0.00697,0.00872,0.01601,0.03725,0.15298,0.80459,0.89104,0.92873,0.94367,0.94987,0.95840,0.96344,0.96963,0.97340,0.98176,0.98639,0.99023,0.99043,0.99077,0.99036,0.98689,0.99229,0.99718,1.00000,0.99837,0.99408,0.98768,0.98306,0.98311,0.98153,0.97830,0.97670,0.97694,0.97611,0.97423,0.97211,0.97269,0.97267,0.97206,0.97086,0.96980,0.96963,0.96893,0.96771,0.96595,0.96367,0.96318,0.96246,0.96120,0.95941,0.95708,0.95422,0.95555,0.95797,0.96008,0.96187,0.96334,0.96449,0.96533,0.96586,0.96609,0.96603,0.96568,0.96503,0.96408,0.96284,0.96168,0.96165,0.96140,0.96090,0.96017,0.95921,0.95802,0.95659,0.95493,0.95513,0.95676,0.95825,0.95958,0.96077,0.96181,0.96270,0.96345,0.96405,0.96451,0.96355,0.96227,0.96084,0.95928,0.95757,0.95572,0.95374,0.95161,0.94934,0.94694,0.94439,0.94576,0.94704,0.94824,0.94936,0.95040,0.95136,0.95224,0.95304,0.95376,0.95440,0.95496,0.95544,0.95778,0.96057,0.96330,0.96599,0.96864,0.97124,0.97380,0.97631,0.97878,0.98120,0.98357,0.98591,0.98820,0.99019,0.99005,0.98985,0.98958,0.98925,0.98886,0.98841,0.98789,0.98731,0.98667,0.98597,0.98521,0.98438,0.98350,0.98255,0.98154,0.97919,0.97635,0.97345,0.97050,0.96749,0.96443,0.96131,0.95814,0.95491,0.95163,0.94829,0.94490,0.94146,0.93796,0.93441,0.93080,0.92714,0.92629,0.92814
HD220009,magV_fehsurf,0.00000,0.00000,0.00000,0.00002,0.00027,0.00088,0.00250,0.00799,0.02177,0.07270,0.07860,0.09911,0.12578,0.14933,0.17562,0.20515,0.23830,0.27263,0.30846,0.34403,0.37932,0.41323,0.44694,0.47987,0.51050,0.54447,0.57748,0.60849,0.63589,0.66025,0.68162,0.70287,0.72661,0.74791,0.76666,0.78526,0.80407,0.82093,0.83579,0.84938,0.86444,0.87804,0.89015,0.90078,0.91115,0.92257,0.93268,0.94149,0.94899,0.95520,0.96178,0.96731,0.97156,0.97457,0.97634,0.97691,0.98141,0.98656,0.99082,0.99423,0.99678,0.99850,0.99943,1.00000,0.99991,0.99914,0.99771,0.99563,0.99294,0.98965,0.98612,0.98337,0.98013,0.97641,0.97221,0.96758,0.96252,0.95705,0.95120,0.94715,0.94442,0.94139,0.93805,0.93443,0.93052,0.92634,0.92189,0.91720,0.91226,0.90566,0.89866,0.89146,0.88407,0.87652,0.86880,0.86092,0.85290,0.84474,0.83645,0.82805,0.82287,0.81756,0.81212,0.80657,0.80091,0.79515,0.78928,0.78331,0.77726,0.77113,0.76490,0.75860,0.75422,0.75030,0.74632,0.74228,0.73821,0.73409,0.72994,0.72575,0.72152,0.71727,0.71298,0.70866,0.70432,0.69992,0.69516,0.69039,0.68561,0.68082,0.67603,0.67124,0.66643,0.66163,0.65682,0.65201,0.64721,0.64240,0.63760,0.63281,0.62802,0.62152,0.61446,0.60743,0.60043,0.59346,0.58653,0.57964,0.57278,0.56595,0.55916,0.55241,0.54570,0.53902,0.53239,0.52580,0.51925,0.51274,0.50795,0.50480
HD220009,logg_fehsurf,0.28635,0.08736,0.01829,0.00552,0.00387,0.00504,0.00981,0.02487,0.14161,0.78989,0.85909,0.89227,0.90769,0.91382,0.92228,0.92730,0.93346,0.93710,0.94505,0.94925,0.95323,0.95355,0.95378,0.95314,0.94948,0.95542,0.96103,0.96466,0.96323,0.95895,0.95248,0.94815,0.94919,0.94862,0.94644,0.94536,0.94563,0.94489,0.94314,0.94119,0.94191,0.94202,0.94150,0.94037,0.93970,0.94061,0.94095,0.94073,0.93995,0.93861,0.93867,0.93845,0.93767,0.93635,0.93447,0.93205,0.93374,0.93650,0.93894,0.94105,0.94284,0.94430,0.94545,0.94657,0.94741,0.94796,0.94821,0.94815,0.94780,0.94715,0.94654,0.94697,0.94717,0.94712,0.94683,0.94631,0.94555,0.94455,0.94331,0.94396,0.94607,0.94802,0.94982,0.95147,0.95297,0.95432,0.95552,0.95657,0.95747,0.95688,0.95595,0.95487,0.95364,0.95226,0.95074,0.94906,0.94724,0.94528,0.94316,0.94090,0.94250,0.94401,0.94544,0.94679,0.94805,0.94923,0.95033,0.95134,0.95228,0.95313,0.95390,0.95459,0.95726,0.96041,0.96350,0.96655,0.96956,0.97251,0.97543,0.97829,0.98111,0.98389,0.98662,0.98931,0.99195,0.99436,0.99520,0.99598,0.99668,0.99731,0.99788,0.99839,0.99882,0.99919,0.99948,0.99971,0.99987,0.99997,1.00000,0.99996,0.99986,0.99806,0.99563,0.99314,0.99058,0.98796,0.98527,0.98253,0.97972,0.97685,0.97391,0.97091,0.96785,0.96472,0.96154,0.95829,0.95498,0.95161,0.95122,0.95374
HD29139,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00616,0.00818,0.01296,0.01904,0.02593,0.03432,0.04319,0.05299,0.06312,0.07384,0.08505,0.09738,0.11090,0.12523,0.14055,0.15658,0.17307,0.19089,0.20928,0.22787,0.24664,0.26551,0.28414,0.30240,0.32113,0.34044,0.35943,0.37804,0.39643,0.41542,0.43389,0.45176,0.46897,0.48591,0.50324,0.52005,0.53630,0.55197,0.56699,0.58155,0.59557,0.60901,0.62187,0.63417,0.64590,0.65699,0.66749,0.67742,0.68680,0.69562,0.70391,0.71168,0.72332,0.73521,0.74688,0.75832,0.76950,0.78041,0.79102,0.80179,0.81403,0.82586,0.83725,0.84816,0.85857,0.86846,0.87779,0.88653,0.89499,0.90322,0.91099,0.91827,0.92506,0.93137,0.93717,0.94246,0.94726,0.95153,0.95677,0.96173,0.96621,0.97022,0.97373,0.97680,0.97940,0.98157,0.98329,0.98459,0.98546,0.98847,0.99111,0.99338,0.99528,0.99681,0.99802,0.99887,0.99941,0.99963,0.99952,0.99912,0.99840,0.99883,0.99940,0.99978,0.99998,1.00000,0.99986,0.99952,0.99903,0.99839,0.99759,0.99665,0.99556,0.99434,0.99259,0.98743,0.98203,0.97637,0.97048,0.96434,0.95797,0.95138,0.94456,0.93753,0.93030,0.92285,0.91520,0.90736,0.89932,0.89110,0.88767,0.88586,0.88400,0.88208,0.88012,0.87811,0.87606,0.87397,0.87182,0.86965,0.86744,0.86519,0.86290,0.86058,0.85824,0.85586,0.85344,0.85052,0.84713
HD29139,logg,0.00715,0.00002,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.03054,0.95868,1.00000,0.97792,0.97067,0.95674,0.95063,0.93915,0.93177,0.92038,0.91620,0.90912,0.90381,0.89896,0.89176,0.88764,0.88253,0.87579,0.87338,0.87100,0.86737,0.86226,0.85555,0.84772,0.83878,0.83267,0.82925,0.82495,0.81977,0.81448,0.81180,0.80853,0.80470,0.80030,0.79554,0.79081,0.78571,0.78026,0.77447,0.76833,0.76486,0.76147,0.75777,0.75377,0.74947,0.74488,0.74149,0.73836,0.73503,0.73152,0.72782,0.72393,0.71985,0.71770,0.71558,0.71327,0.71079,0.70813,0.70530,0.70229,0.69944,0.69780,0.69601,0.69407,0.69198,0.68975,0.68737,0.68485,0.68218,0.68022,0.67880,0.67726,0.67563,0.67389,0.67205,0.67011,0.66808,0.66594,0.66371,0.66221,0.66076,0.65922,0.65760,0.65590,0.65413,0.65227,0.65033,0.64832,0.64623,0.64407,0.64335,0.64258,0.64176,0.64088,0.63994,0.63895,0.63791,0.63681,0.63566,0.63446,0.63321,0.63190,0.63155,0.63143,0.63127,0.63108,0.63085,0.63058,0.63029,0.62995,0.62959,0.62919,0.62875,0.62829,0.62779,0.62704,0.62444,0.62180,0.61911,0.61637,0.61358,0.61075,0.60787,0.60495,0.60197,0.59896,0.59589,0.59278,0.58963,0.58643,0.58318,0.58255,0.58280,0.58303,0.58325,0.58346,0.58365,0.58382,0.58398,0.58412,0.58425,0.58437,0.58447,0.58455,0.58463,0.58469,0.58473,0.58476,0.58432,0.58344
HD29139,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00126,0.00172,0.00287,0.00450,0.00657,0.00938,0.01276,0.01690,0.02171,0.02723,0.03345,0.04051,0.04835,0.05671,0.06553,0.07461,0.08377,0.09346,0.10337,0.11336,0.12351,0.13385,0.14424,0.15468,0.16567,0.17730,0.18911,0.20106,0.21326,0.22618,0.23920,0.25227,0.26534,0.27861,0.29248,0.30641,0.32038,0.33436,0.34828,0.36225,0.37621,0.39007,0.40384,0.41750,0.43102,0.44414,0.45700,0.46962,0.48201,0.49412,0.50595,0.51749,0.53234,0.54754,0.56267,0.57770,0.59258,0.60727,0.62172,0.63627,0.65192,0.66720,0.68204,0.69640,0.71026,0.72357,0.73630,0.74841,0.76035,0.77210,0.78334,0.79404,0.80422,0.81388,0.82298,0.83155,0.83959,0.84709,0.85536,0.86333,0.87081,0.87782,0.88434,0.89042,0.89606,0.90125,0.90602,0.91037,0.91431,0.92034,0.92601,0.93132,0.93628,0.94088,0.94517,0.94911,0.95274,0.95605,0.95903,0.96172,0.96408,0.96758,0.97121,0.97465,0.97790,0.98096,0.98384,0.98652,0.98902,0.99135,0.99349,0.99547,0.99728,0.99892,1.00000,0.99752,0.99474,0.99165,0.98824,0.98453,0.98052,0.97622,0.97162,0.96673,0.96156,0.95611,0.95038,0.94437,0.93809,0.93155,0.92996,0.93002,0.92997,0.92982,0.92957,0.92922,0.92877,0.92824,0.92759,0.92688,0.92606,0.92515,0.92416,0.92308,0.92192,0.92069,0.91935,0.91744,0.91497
HD29139,logg_fehsurf,0.00181,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.02835,0.93187,1.00000,0.98514,0.98174,0.97125,0.96861,0.96061,0.95668,0.94853,0.94710,0.94252,0.93952,0.93675,0.93132,0.92862,0.92471,0.91897,0.91762,0.91619,0.91331,0.90890,0.90297,0.89577,0.88730,0.88194,0.87954,0.87613,0.87171,0.86713,0.86537,0.86298,0.85996,0.85633,0.85215,0.84760,0.84264,0.83727,0.83150,0.82533,0.82233,0.81944,0.81618,0.81257,0.80861,0.80429,0.80149,0.79901,0.79630,0.79335,0.79018,0.78678,0.78315,0.78143,0.77971,0.77778,0.77562,0.77326,0.77068,0.76789,0.76524,0.76378,0.76214,0.76032,0.75833,0.75616,0.75383,0.75132,0.74865,0.74692,0.74589,0.74474,0.74347,0.74207,0.74055,0.73891,0.73715,0.73527,0.73327,0.73195,0.73066,0.72926,0.72777,0.72618,0.72450,0.72272,0.72085,0.71889,0.71684,0.71469,0.71415,0.71354,0.71286,0.71212,0.71131,0.71043,0.70949,0.70849,0.70742,0.70628,0.70509,0.70383,0.70379,0.70403,0.70423,0.70438,0.70449,0.70456,0.70459,0.70457,0.70451,0.70441,0.70427,0.70408,0.70386,0.70331,0.70037,0.69736,0.69430,0.69118,0.68800,0.68477,0.68148,0.67814,0.67474,0.67129,0.66778,0.66421,0.66060,0.65693,0.65320,0.65244,0.65268,0.65290,0.65311,0.65330,0.65347,0.65362,0.65375,0.65387,0.65398,0.65406,0.65413,0.65418,0.65422,0.65424,0.65424,0.65423,0.65386,0.65315
HD18884,magV,0.01511,0.00122,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00045,0.32758,0.92712,1.00000,0.98796,0.95843,0.93857,0.91592,0.89983,0.88153,0.87114,0.85835,0.84718,0.83594,0.82196,0.80785,0.79216,0.77473,0.76091,0.74658,0.73067,0.71450,0.69952,0.68404,0.66813,0.65456,0.64309,0.63121,0.61894,0.60708,0.59808,0.58887,0.57945,0.56988,0.56065,0.55244,0.54429,0.53619,0.52815,0.52013,0.51315,0.50618,0.49908,0.49186,0.48448,0.47698,0.47206,0.46789,0.46364,0.45932,0.45492,0.45044,0.44590,0.44122,0.43648,0.43169,0.42684,0.42195,0.41701,0.41202,0.40716,0.40295,0.39871,0.39442,0.39008,0.38570,0.38128,0.37681,0.37231,0.36877,0.36595,0.36311,0.36026,0.35738,0.35448,0.35157,0.34864,0.34568,0.34271,0.33924,0.33570,0.33217,0.32864,0.32512,0.32162,0.31812,0.31464,0.31118,0.30772,0.30427,0.30189,0.29946,0.29699,0.29447,0.29192,0.28932,0.28668,0.28401,0.28129,0.27853,0.27574,0.27291,0.27107,0.26949,0.26793,0.26638,0.26485,0.26333,0.26184,0.26035,0.25890,0.25745,0.25603,0.25462,0.25323,0.25185,0.25047,0.24911,0.24776,0.24643,0.24512,0.24381,0.24252,0.24125,0.23999,0.23875,0.23751,0.23629,0.23508,0.23388,0.23270,0.23129,0.22982,0.22837,0.22695,0.22554,0.22416,0.22280,0.22145,0.22013,0.21882,0.21753,0.21626,0.21501,0.21378,0.21256,0.21136,0.21018,0.20945,0.20913
HD18884,logg,0.03792,0.00040,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00009,0.15434,0.64897,0.84296,0.92388,0.96295,0.98435,0.99301,0.99791,0.99634,1.00000,0.99933,0.99844,0.99645,0.99107,0.98868,0.98472,0.97846,0.97544,0.97165,0.96593,0.96105,0.95485,0.94721,0.93816,0.93178,0.92802,0.92320,0.91734,0.91134,0.90835,0.90466,0.90031,0.89531,0.88880,0.88401,0.87874,0.87298,0.86676,0.86007,0.85725,0.85311,0.84855,0.84357,0.83818,0.83238,0.82800,0.82549,0.82271,0.81967,0.81637,0.81283,0.80903,0.80729,0.80431,0.80111,0.79770,0.79408,0.79025,0.78622,0.78127,0.77867,0.77589,0.77294,0.76982,0.76653,0.76308,0.75946,0.75569,0.75314,0.75153,0.74981,0.74798,0.74605,0.74400,0.74186,0.73960,0.73725,0.73479,0.73233,0.72980,0.72718,0.72448,0.72168,0.71880,0.71584,0.71279,0.70965,0.70643,0.70313,0.70187,0.70055,0.69917,0.69773,0.69622,0.69466,0.69305,0.69137,0.68964,0.68785,0.68600,0.68410,0.68363,0.68351,0.68335,0.68317,0.68295,0.68270,0.68242,0.68211,0.68177,0.68140,0.68100,0.68057,0.68011,0.67943,0.67708,0.67470,0.67227,0.66981,0.66731,0.66476,0.66218,0.65956,0.65690,0.65421,0.65147,0.64870,0.64589,0.64304,0.64016,0.63854,0.63734,0.63611,0.63487,0.63359,0.63230,0.63098,0.62963,0.62826,0.62687,0.62546,0.62402,0.62256,0.62107,0.61956,0.61803,0.61648,0.61560,0.61536
HD18884,magV_fehsurf,0.00958,0.00089,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00046,0.32690,0.92375,1.00000,0.99203,0.96638,0.95026,0.93113,0.91842,0.90321,0.89582,0.88574,0.87708,0.86812,0.85611,0.84376,0.82958,0.81341,0.80080,0.78750,0.77238,0.75686,0.74250,0.72749,0.71189,0.69869,0.68764,0.67605,0.66395,0.65219,0.64340,0.63431,0.62493,0.61532,0.60602,0.59777,0.58951,0.58128,0.57306,0.56482,0.55765,0.55046,0.54310,0.53558,0.52787,0.52000,0.51491,0.51063,0.50625,0.50178,0.49722,0.49256,0.48783,0.48295,0.47799,0.47297,0.46789,0.46275,0.45756,0.45231,0.44720,0.44278,0.43832,0.43380,0.42924,0.42462,0.41995,0.41522,0.41046,0.40672,0.40377,0.40078,0.39778,0.39475,0.39169,0.38861,0.38550,0.38236,0.37920,0.37545,0.37162,0.36779,0.36397,0.36015,0.35633,0.35252,0.34873,0.34494,0.34116,0.33739,0.33476,0.33208,0.32935,0.32656,0.32373,0.32085,0.31792,0.31494,0.31191,0.30884,0.30573,0.30258,0.30049,0.29870,0.29692,0.29516,0.29341,0.29167,0.28996,0.28825,0.28657,0.28491,0.28326,0.28163,0.28001,0.27841,0.27681,0.27522,0.27365,0.27209,0.27055,0.26902,0.26751,0.26601,0.26452,0.26305,0.26159,0.26014,0.25871,0.25729,0.25588,0.25421,0.25247,0.25075,0.24906,0.24739,0.24575,0.24412,0.24252,0.24094,0.23938,0.23785,0.23633,0.23483,0.23336,0.23191,0.23047,0.22906,0.22813,0.22765
HD18884,logg_fehsurf,0.02616,0.00025,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00009,0.14724,0.62225,0.81858,0.90398,0.94750,0.97221,0.98398,0.99144,0.99231,0.99801,0.99926,1.00000,0.99941,0.99528,0.99411,0.99130,0.98610,0.98392,0.98084,0.97574,0.97109,0.96564,0.95869,0.95026,0.94447,0.94128,0.93698,0.93159,0.92603,0.92352,0.92029,0.91635,0.91173,0.90590,0.90144,0.89645,0.89096,0.88496,0.87847,0.87555,0.87162,0.86724,0.86242,0.85716,0.85147,0.84759,0.84529,0.84270,0.83984,0.83670,0.83330,0.82963,0.82772,0.82484,0.82173,0.81839,0.81483,0.81105,0.80706,0.80240,0.79981,0.79703,0.79408,0.79094,0.78763,0.78414,0.78048,0.77665,0.77410,0.77253,0.77085,0.76905,0.76714,0.76511,0.76298,0.76073,0.75837,0.75591,0.75340,0.75080,0.74811,0.74533,0.74245,0.73949,0.73644,0.73330,0.73007,0.72675,0.72335,0.72203,0.72065,0.71921,0.71770,0.71613,0.71450,0.71281,0.71106,0.70925,0.70738,0.70545,0.70346,0.70298,0.70286,0.70271,0.70252,0.70230,0.70205,0.70177,0.70145,0.70110,0.70072,0.70031,0.69987,0.69940,0.69869,0.69626,0.69379,0.69128,0.68873,0.68613,0.68350,0.68083,0.67812,0.67536,0.67257,0.66974,0.66687,0.66396,0.66101,0.65803,0.65628,0.65494,0.65358,0.65219,0.65078,0.64935,0.64789,0.64640,0.64490,0.64337,0.64181,0.64024,0.63864,0.63701,0.63537,0.63370,0.63201,0.63104,0.63078
HD157244,magV,1.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.01307,0.01145,0.00969,0.01664,0.01825,0.01424,0.01654,0.01668,0.01468,0.01625,0.01367,0.01580,0.01435,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.01303,0.01328,0.01179,0.00921,0.00895,0.02182,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.01077,0.01070,0.01058,0.01043,0.01027,0.01013,0.01002,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD157244,logg,1.00000,0.00863,0.00021,0.00002,0.00000,0.00000,0.00000,0.00000,0.00000,0.02664,0.36307,0.37048,0.35220,0.33347,0.31862,0.30410,0.29321,0.28242,0.27415,0.26551,0.25907,0.25222,0.24488,0.23713,0.22904,0.22451,0.22033,0.21599,0.21112,0.20596,0.20059,0.19580,0.19214,0.18835,0.18442,0.18098,0.17803,0.17500,0.17189,0.16888,0.16659,0.16427,0.16192,0.15952,0.15724,0.15522,0.15318,0.15111,0.14900,0.14688,0.14504,0.14322,0.14137,0.13949,0.13759,0.13565,0.13431,0.13315,0.13197,0.13078,0.12957,0.12834,0.12709,0.12595,0.12482,0.12368,0.12253,0.12137,0.12019,0.11901,0.11785,0.11684,0.11581,0.11478,0.11374,0.11269,0.11163,0.11056,0.10948,0.10867,0.10805,0.10742,0.10679,0.10616,0.10552,0.10487,0.10422,0.10357,0.10291,0.10220,0.10148,0.10076,0.10003,0.09930,0.09856,0.09783,0.09708,0.09634,0.09559,0.09484,0.09433,0.09382,0.09330,0.09278,0.09226,0.09173,0.09120,0.09066,0.09013,0.08958,0.08904,0.08849,0.08826,0.08811,0.08796,0.08781,0.08765,0.08750,0.08734,0.08719,0.08703,0.08687,0.08671,0.08655,0.08639,0.08621,0.08591,0.08561,0.08530,0.08500,0.08469,0.08438,0.08408,0.08377,0.08346,0.08315,0.08284,0.08253,0.08222,0.08190,0.08159,0.08124,0.08088,0.08051,0.08015,0.07978,0.07941,0.07904,0.07866,0.07829,0.07791,0.07753,0.07715,0.07677,0.07639,0.07600,0.07562,0.07523,0.07503,0.07502
HD157244,magV_fehsurf,1.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00957,0.00858,0.00738,0.01196,0.01307,0.01031,0.01188,0.01188,0.01054,0.01160,0.00990,0.01125,0.01035,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00941,0.00953,0.00842,0.00645,0.00618,0.01620,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00776,0.00772,0.00764,0.00754,0.00743,0.00733,0.00725,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD157244,logg_fehsurf,1.00000,0.00785,0.00018,0.00002,0.00000,0.00000,0.00000,0.00000,0.00000,0.03278,0.43253,0.44340,0.42321,0.40203,0.38513,0.36842,0.35586,0.34334,0.33380,0.32373,0.31620,0.30813,0.29940,0.29013,0.28042,0.27510,0.27022,0.26511,0.25921,0.25292,0.24638,0.24054,0.23611,0.23151,0.22675,0.22256,0.21895,0.21524,0.21143,0.20774,0.20490,0.20201,0.19908,0.19611,0.19326,0.19072,0.18815,0.18555,0.18291,0.18024,0.17790,0.17558,0.17322,0.17083,0.16840,0.16595,0.16421,0.16267,0.16113,0.15956,0.15797,0.15637,0.15475,0.15327,0.15179,0.15031,0.14881,0.14731,0.14579,0.14427,0.14278,0.14144,0.14009,0.13874,0.13738,0.13601,0.13463,0.13325,0.13186,0.13077,0.12990,0.12903,0.12816,0.12729,0.12641,0.12553,0.12464,0.12375,0.12285,0.12188,0.12090,0.11992,0.11893,0.11795,0.11696,0.11597,0.11498,0.11398,0.11299,0.11199,0.11126,0.11053,0.10980,0.10907,0.10833,0.10759,0.10685,0.10611,0.10536,0.10462,0.10387,0.10312,0.10273,0.10244,0.10215,0.10186,0.10157,0.10128,0.10099,0.10070,0.10041,0.10012,0.09983,0.09953,0.09924,0.09893,0.09848,0.09803,0.09758,0.09713,0.09668,0.09623,0.09578,0.09533,0.09488,0.09443,0.09398,0.09353,0.09308,0.09264,0.09219,0.09168,0.09116,0.09063,0.09010,0.08957,0.08905,0.08852,0.08799,0.08746,0.08693,0.08641,0.08588,0.08535,0.08482,0.08429,0.08376,0.08323,0.08291,0.08279
HD189319,magV,0.00000,0.00000,0.00093,0.00007,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.32362,0.93222,0.94879,1.00000,0.98637,0.98535,0.99943,0.99260,0.96640,0.96859,0.97907,0.98441,0.97811,0.96523,0.95986,0.95707,0.95094,0.94526,0.93729,0.92929,0.92332,0.91852,0.91251,0.90339,0.89376,0.88487,0.87558,0.86695,0.85971,0.85511,0.84972,0.84270,0.83377,0.82459,0.81703,0.80957,0.80263,0.79629,0.79040,0.78590,0.78145,0.77646,0.77086,0.76465,0.75798,0.75101,0.74407,0.73733,0.73091,0.72479,0.71886,0.71309,0.71150,0.70996,0.70790,0.70525,0.70195,0.69801,0.69346,0.68858,0.68410,0.67929,0.67418,0.66890,0.66347,0.65797,0.65233,0.64657,0.64152,0.63703,0.63243,0.62773,0.62292,0.61800,0.61300,0.60792,0.60281,0.59767,0.59331,0.58908,0.58485,0.58066,0.57646,0.57227,0.56807,0.56385,0.55962,0.55537,0.55108,0.54780,0.54447,0.54107,0.53761,0.53408,0.53050,0.52686,0.52319,0.51949,0.51575,0.51201,0.50824,0.50567,0.50340,0.50116,0.49895,0.49675,0.49456,0.49238,0.49023,0.48807,0.48590,0.48376,0.48160,0.47944,0.47696,0.47193,0.46685,0.46172,0.45655,0.45133,0.44607,0.44079,0.43548,0.43014,0.42476,0.41937,0.41397,0.40855,0.40311,0.39766,0.39522,0.39383,0.39244,0.39107,0.38971,0.38836,0.38702,0.38570,0.38437,0.38305,0.38174,0.38043,0.37912,0.37780,0.37648,0.37517,0.37385,0.37254,0.37127
HD189319,logg,0.18206,0.01618,0.00059,0.00004,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.36931,0.93001,0.99080,1.00000,0.99105,0.98673,0.97324,0.96375,0.94781,0.93790,0.92409,0.91387,0.90575,0.89537,0.88751,0.87872,0.86843,0.86490,0.86218,0.85847,0.89477,0.88690,0.87802,0.86814,0.86137,0.85770,0.85339,0.84846,0.84324,0.83885,0.83393,0.82849,0.82252,0.78015,0.77647,0.77246,0.76811,0.76343,0.75842,0.79108,0.78724,0.78312,0.77872,0.77404,0.76909,0.72991,0.72665,0.72321,0.71959,0.71580,0.71185,0.70772,0.73861,0.73514,0.73154,0.72782,0.72398,0.72001,0.71591,0.67903,0.67790,0.67665,0.67529,0.67381,0.67222,0.67051,0.66869,0.66675,0.66531,0.66423,0.66307,0.66183,0.66050,0.65909,0.65759,0.65601,0.65436,0.65262,0.65066,0.64861,0.64648,0.64427,0.64199,0.63964,0.63721,0.63471,0.63213,0.62948,0.62676,0.62611,0.62540,0.62465,0.62385,0.62299,0.62209,0.62114,0.62014,0.61910,0.61800,0.61686,0.61567,0.61491,0.61423,0.61351,0.61276,0.61196,0.61113,0.61026,0.60935,0.60840,0.60742,0.60640,0.60535,0.60426,0.60314,0.60205,0.60092,0.59975,0.59855,0.59732,0.59605,0.59475,0.59342,0.59205,0.59064,0.58921,0.58774,0.58623,0.58470,0.58313,0.58281,0.58290,0.58297,0.58303,0.58307,0.58309,0.58309,0.58308,0.58305,0.58300,0.58293,0.58285,0.58275,0.58263,0.58250,0.58235,0.58218,0.58130,0.57974
HD189319,magV_fehsurf,0.00000,0.00000,0.00060,0.00005,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.29867,0.84901,0.87912,0.94039,0.94167,0.95535,0.98065,0.98396,0.96746,0.97677,0.99178,1.00000,0.99596,0.98523,0.98221,0.98188,0.97822,0.97519,0.96995,0.96471,0.96149,0.95938,0.95591,0.94911,0.94177,0.93519,0.92812,0.92162,0.91643,0.91390,0.91038,0.90501,0.89750,0.88965,0.88345,0.87727,0.87156,0.86639,0.86159,0.85819,0.85476,0.85068,0.84587,0.84035,0.83430,0.82786,0.82140,0.81514,0.80919,0.80354,0.79806,0.79271,0.79196,0.79125,0.78993,0.78794,0.78522,0.78176,0.77760,0.77307,0.76900,0.76455,0.75973,0.75471,0.74948,0.74414,0.73862,0.73293,0.72798,0.72361,0.71910,0.71444,0.70963,0.70467,0.69960,0.69442,0.68917,0.68387,0.67944,0.67511,0.67077,0.66645,0.66210,0.65772,0.65331,0.64886,0.64436,0.63982,0.63522,0.63172,0.62813,0.62444,0.62067,0.61680,0.61286,0.60883,0.60475,0.60061,0.59642,0.59221,0.58795,0.58506,0.58250,0.57998,0.57745,0.57494,0.57242,0.56991,0.56740,0.56488,0.56235,0.55982,0.55727,0.55471,0.55177,0.54585,0.53986,0.53382,0.52770,0.52155,0.51534,0.50911,0.50283,0.49652,0.49017,0.48381,0.47743,0.47103,0.46461,0.45818,0.45516,0.45331,0.45146,0.44964,0.44783,0.44603,0.44424,0.44247,0.44070,0.43894,0.43719,0.43543,0.43368,0.43193,0.43018,0.42843,0.42668,0.42494,0.42324
HD189319,logg_fehsurf,0.13260,0.01037,0.00037,0.00003,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.37608,0.92775,0.98717,1.00000,0.99368,0.99128,0.97943,0.97093,0.95603,0.94754,0.93516,0.92608,0.91886,0.90932,0.90236,0.89441,0.88487,0.88172,0.87923,0.87569,0.90237,0.89498,0.88653,0.87704,0.87063,0.86728,0.86323,0.85850,0.85349,0.84957,0.84510,0.84006,0.83448,0.80109,0.79744,0.79343,0.78907,0.78436,0.77930,0.80349,0.79974,0.79569,0.79134,0.78670,0.78177,0.75100,0.74782,0.74444,0.74088,0.73714,0.73321,0.72910,0.75209,0.74874,0.74526,0.74163,0.73787,0.73398,0.72995,0.70084,0.69975,0.69853,0.69718,0.69571,0.69411,0.69239,0.69054,0.68857,0.68712,0.68606,0.68491,0.68366,0.68233,0.68090,0.67938,0.67778,0.67609,0.67431,0.67239,0.67037,0.66828,0.66610,0.66385,0.66151,0.65910,0.65661,0.65404,0.65139,0.64866,0.64811,0.64750,0.64685,0.64613,0.64537,0.64455,0.64368,0.64276,0.64179,0.64077,0.63970,0.63858,0.63790,0.63730,0.63665,0.63597,0.63524,0.63448,0.63367,0.63283,0.63194,0.63102,0.63006,0.62905,0.62801,0.62693,0.62577,0.62457,0.62333,0.62206,0.62075,0.61940,0.61801,0.61659,0.61514,0.61365,0.61212,0.61056,0.60896,0.60732,0.60566,0.60531,0.60541,0.60548,0.60554,0.60558,0.60560,0.60560,0.60559,0.60556,0.60551,0.60544,0.60535,0.60524,0.60512,0.60498,0.60483,0.60465,0.60376,0.60218
HD11695,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00036,0.00840,0.02627,0.04454,0.05790,0.06802,0.08192,0.08674,0.09725,0.10385,0.10917,0.11825,0.12757,0.13334,0.13696,0.14215,0.15190,0.16348,0.17351,0.18029,0.18433,0.18757,0.19222,0.20044,0.21192,0.22426,0.23545,0.24423,0.25073,0.25501,0.25835,0.26208,0.26764,0.27596,0.28650,0.29858,0.31115,0.32313,0.33360,0.34223,0.34891,0.35390,0.35768,0.36079,0.36468,0.36929,0.37471,0.38110,0.38841,0.39633,0.40448,0.41326,0.42164,0.42917,0.43563,0.44096,0.44525,0.44868,0.45203,0.45703,0.46213,0.46763,0.47373,0.48061,0.48828,0.49667,0.50560,0.51487,0.52423,0.53342,0.54222,0.55039,0.55781,0.56436,0.57005,0.57492,0.57908,0.58343,0.58741,0.59111,0.59471,0.59839,0.60232,0.60670,0.61158,0.61705,0.62315,0.62983,0.63895,0.64843,0.65810,0.66786,0.67752,0.68696,0.69603,0.70465,0.71272,0.72019,0.72705,0.73327,0.73915,0.74453,0.74942,0.75389,0.75801,0.76186,0.76553,0.76914,0.77277,0.77650,0.78043,0.78463,0.78917,0.79409,0.79953,0.80535,0.81150,0.81799,0.82478,0.83184,0.83912,0.84654,0.85407,0.86158,0.86905,0.87640,0.88353,0.89039,0.89691,0.90462,0.91258,0.92023,0.92754,0.93450,0.94113,0.94741,0.95337,0.95901,0.96436,0.96949,0.97436,0.97906,0.98363,0.98808,0.99248,0.99688,0.99935,1.00000
HD11695,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00103,0.01404,0.04830,0.10159,0.14949,0.19639,0.23404,0.26889,0.29747,0.32422,0.34915,0.37278,0.39486,0.41625,0.43638,0.45496,0.47486,0.49424,0.51238,0.52941,0.54464,0.55847,0.57084,0.58415,0.59856,0.61189,0.62411,0.63575,0.64894,0.66129,0.67278,0.68339,0.69290,0.70188,0.71010,0.71753,0.72419,0.73006,0.73910,0.74776,0.75575,0.76307,0.76971,0.77566,0.78313,0.79109,0.79859,0.80563,0.81221,0.81832,0.82396,0.83067,0.83687,0.84263,0.84793,0.85280,0.85722,0.86119,0.86496,0.87020,0.87508,0.87960,0.88374,0.88753,0.89094,0.89400,0.89669,0.90039,0.90486,0.90908,0.91304,0.91675,0.92020,0.92341,0.92636,0.92907,0.93153,0.93379,0.93582,0.93762,0.93919,0.94054,0.94166,0.94255,0.94323,0.94368,0.94391,0.94393,0.94655,0.94902,0.95136,0.95356,0.95561,0.95753,0.95931,0.96096,0.96247,0.96385,0.96509,0.96620,0.96883,0.97178,0.97465,0.97742,0.98011,0.98270,0.98521,0.98763,0.98996,0.99221,0.99438,0.99646,0.99845,1.00000,0.99838,0.99666,0.99482,0.99288,0.99083,0.98867,0.98641,0.98404,0.98157,0.97899,0.97631,0.97353,0.97064,0.96765,0.96456,0.96305,0.96205,0.96101,0.95991,0.95878,0.95760,0.95637,0.95510,0.95378,0.95242,0.95102,0.94957,0.94808,0.94655,0.94497,0.94336,0.94170,0.94070,0.94037
HD11695,magV_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00018,0.00467,0.01568,0.02646,0.03452,0.04091,0.05013,0.05376,0.06201,0.06709,0.07093,0.07772,0.08496,0.08968,0.09275,0.09686,0.10420,0.11293,0.12069,0.12629,0.13007,0.13335,0.13766,0.14454,0.15379,0.16364,0.17266,0.17997,0.18574,0.18998,0.19366,0.19775,0.20330,0.21099,0.22035,0.23080,0.24148,0.25152,0.26028,0.26743,0.27290,0.27691,0.27988,0.28227,0.28522,0.28874,0.29297,0.29805,0.30397,0.31048,0.31725,0.32465,0.33177,0.33825,0.34388,0.34858,0.35243,0.35558,0.35870,0.36328,0.36796,0.37300,0.37857,0.38482,0.39175,0.39932,0.40737,0.41585,0.42453,0.43312,0.44142,0.44924,0.45647,0.46303,0.46890,0.47412,0.47878,0.48362,0.48819,0.49256,0.49687,0.50128,0.50593,0.51099,0.51647,0.52248,0.52905,0.53612,0.54546,0.55511,0.56497,0.57491,0.58481,0.59453,0.60398,0.61306,0.62170,0.62987,0.63754,0.64471,0.65169,0.65832,0.66456,0.67048,0.67612,0.68157,0.68690,0.69221,0.69756,0.70304,0.70871,0.71465,0.72091,0.72752,0.73464,0.74211,0.74990,0.75799,0.76635,0.77496,0.78378,0.79272,0.80177,0.81079,0.81978,0.82866,0.83734,0.84578,0.85391,0.86335,0.87312,0.88263,0.89186,0.90080,0.90945,0.91782,0.92593,0.93378,0.94139,0.94884,0.95608,0.96320,0.97023,0.97719,0.98414,0.99112,0.99638,1.00000
HD11695,logg_fehsurf,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00082,0.01088,0.03738,0.07931,0.11790,0.15654,0.18811,0.21783,0.24252,0.26592,0.28796,0.30901,0.32889,0.34805,0.36616,0.38303,0.40123,0.41909,0.43593,0.45176,0.46619,0.47945,0.49145,0.50425,0.51802,0.53085,0.54270,0.55408,0.56691,0.57902,0.59038,0.60098,0.61067,0.61979,0.62822,0.63596,0.64300,0.64933,0.65871,0.66786,0.67642,0.68436,0.69169,0.69839,0.70667,0.71535,0.72362,0.73147,0.73890,0.74591,0.75248,0.75997,0.76707,0.77374,0.78001,0.78585,0.79126,0.79626,0.80112,0.80727,0.81307,0.81852,0.82362,0.82836,0.83276,0.83679,0.84048,0.84526,0.85087,0.85623,0.86135,0.86621,0.87083,0.87521,0.87933,0.88322,0.88685,0.89031,0.89355,0.89655,0.89932,0.90186,0.90417,0.90625,0.90810,0.90972,0.91112,0.91229,0.91617,0.91991,0.92349,0.92694,0.93024,0.93339,0.93641,0.93928,0.94201,0.94460,0.94704,0.94935,0.95320,0.95738,0.96147,0.96546,0.96936,0.97317,0.97688,0.98051,0.98404,0.98748,0.99084,0.99410,0.99728,1.00000,0.99959,0.99906,0.99840,0.99763,0.99673,0.99570,0.99456,0.99330,0.99192,0.99041,0.98879,0.98705,0.98519,0.98321,0.98112,0.98076,0.98097,0.98111,0.98120,0.98122,0.98120,0.98111,0.98097,0.98076,0.98051,0.98019,0.97982,0.97940,0.97892,0.97838,0.97779,0.97715,0.97740,0.97853
HD22049,magV,0.68364,0.70829,0.88986,0.50525,0.73961,0.69230,1.00000,0.64168,0.78300,0.75223,0.53120,0.65930,0.74284,0.71949,0.67362,0.66104,0.82073,0.74481,0.69160,0.61644,0.68645,0.52377,0.53629,0.56952,0.71279,0.64057,0.47915,0.60037,0.58817,0.61097,0.48918,0.58596,0.59829,0.55226,0.58170,0.76121,0.47680,0.45837,0.43822,0.43037,0.54239,0.43328,0.24079,0.47938,0.46131,0.48184,0.37292,0.42706,0.60314,0.22179,0.58009,0.22339,0.48958,0.38832,0.30848,0.46463,0.27189,0.44486,0.24637,0.40369,0.37077,0.32708,0.35775,0.36573,0.33927,0.28373,0.37531,0.24677,0.35485,0.37789,0.21408,0.27800,0.35204,0.22461,0.22135,0.33633,0.36070,0.23047,0.17299,0.34627,0.23602,0.17325,0.25723,0.22378,0.23236,0.24304,0.22355,0.21855,0.21619,0.20729,0.20922,0.21629,0.22457,0.20965,0.19507,0.19208,0.18650,0.18642,0.19341,0.19829,0.19095,0.17246,0.16953,0.17069,0.15872,0.15185,0.16564,0.18114,0.17214,0.15230,0.14439,0.14750,0.14323,0.13546,0.13485,0.14164,0.14193,0.13628,0.13179,0.13029,0.12650,0.12176,0.12075,0.12340,0.12346,0.12023,0.11539,0.11189,0.10862,0.10713,0.11038,0.11547,0.11274,0.09944,0.08556,0.07918,0.07827,0.08890,0.11315,0.13602,0.13065,0.10330,0.07440,0.05334,0.04447,0.04962,0.06452,0.07942,0.08671,0.08518,0.07449,0.06516,0.05900,0.06104,0.07234,0.08357,0.08425,0.07572,0.06502,0.05628
HD22049,logg,0.87395,0.91511,0.95415,0.96698,0.97389,0.98753,0.97480,0.99848,0.99303,0.98494,0.98834,0.99957,0.98654,0.98506,0.98763,0.98694,1.00000,0.98065,0.97939,0.98039,0.96552,0.95930,0.95034,0.95618,0.94288,0.94172,0.92657,0.92653,0.93059,0.89094,0.90054,0.88513,0.88142,0.88265,0.85432,0.83305,0.84493,0.82578,0.81055,0.79474,0.79347,0.77177,0.75188,0.76987,0.74316,0.73045,0.72406,0.70229,0.69199,0.67304,0.66581,0.66375,0.64334,0.62684,0.61884,0.60714,0.59570,0.58455,0.57059,0.56055,0.55810,0.54382,0.51579,0.49611,0.48945,0.48468,0.47719,0.46696,0.45107,0.43442,0.42361,0.41566,0.40632,0.40062,0.38900,0.37856,0.36874,0.35791,0.33916,0.33195,0.32372,0.31690,0.30980,0.29781,0.28892,0.28014,0.26851,0.26335,0.25554,0.24790,0.24020,0.23249,0.22469,0.21723,0.20992,0.20283,0.19598,0.18936,0.18296,0.17676,0.17049,0.16452,0.15876,0.15315,0.14766,0.14232,0.13712,0.13209,0.12723,0.12255,0.11805,0.11374,0.10924,0.10498,0.10099,0.09722,0.09361,0.09013,0.08677,0.08356,0.08047,0.07747,0.07456,0.07169,0.06888,0.06607,0.06289,0.05994,0.05719,0.05460,0.05214,0.04982,0.04760,0.04553,0.04365,0.04192,0.04033,0.03882,0.03714,0.03568,0.03430,0.03262,0.03095,0.02941,0.02797,0.02664,0.02540,0.02424,0.02316,0.02214,0.02120,0.02035,0.01954,0.01876,0.01801,0.01727,0.01656,0.01586,0.01500,0.01402
HD22049,magV_fehsurf,0.61798,0.78964,0.88361,0.59996,0.80666,0.81693,1.00000,0.70631,0.85942,0.82069,0.63649,0.75453,0.79291,0.86165,0.80088,0.75178,0.96410,0.87071,0.76224,0.72508,0.82009,0.59835,0.61040,0.65903,0.81644,0.76968,0.53648,0.68457,0.70226,0.73126,0.57279,0.68037,0.68508,0.64871,0.70279,0.87174,0.55170,0.52095,0.48881,0.49817,0.62522,0.48751,0.27867,0.53071,0.51199,0.52827,0.40185,0.46627,0.65056,0.22967,0.62692,0.22647,0.50834,0.39752,0.32144,0.47470,0.26875,0.45039,0.23269,0.39984,0.35774,0.31487,0.33874,0.33477,0.32175,0.26357,0.33518,0.21593,0.31597,0.32835,0.17701,0.23661,0.29673,0.18025,0.17819,0.27547,0.29179,0.16717,0.12926,0.26994,0.17537,0.12687,0.18122,0.16148,0.16396,0.16480,0.14694,0.14751,0.14301,0.13161,0.13637,0.13905,0.13537,0.12179,0.11306,0.11369,0.10639,0.10592,0.11218,0.10779,0.09613,0.08587,0.08773,0.08569,0.07454,0.07471,0.08478,0.08555,0.07252,0.06347,0.06430,0.06483,0.05799,0.05446,0.05702,0.05854,0.05383,0.04956,0.04887,0.04756,0.04358,0.04154,0.04247,0.04260,0.03972,0.03693,0.03557,0.03415,0.03189,0.03113,0.03271,0.03328,0.02887,0.02232,0.02008,0.02292,0.02598,0.02757,0.02802,0.03002,0.02646,0.01877,0.01192,0.00864,0.00930,0.01275,0.01660,0.01793,0.01591,0.01294,0.01153,0.01170,0.01201,0.01214,0.01250,0.01240,0.01104,0.00923,0.00821,0.00808
HD22049,logg_fehsurf,0.74334,0.81435,0.87526,0.88696,0.90348,0.92782,0.92422,0.95208,0.95060,0.95033,0.95779,0.97233,0.96483,0.97291,0.97837,0.97830,1.00000,0.97913,0.98359,0.98581,0.97384,0.96915,0.96090,0.97133,0.96486,0.96068,0.94921,0.95129,0.95863,0.91940,0.92844,0.91229,0.90895,0.91298,0.88408,0.86639,0.87371,0.85331,0.83991,0.81999,0.82035,0.79919,0.77431,0.79230,0.76480,0.74898,0.74125,0.71845,0.70574,0.68358,0.67376,0.67042,0.64864,0.63052,0.62020,0.60579,0.59164,0.57834,0.56263,0.55036,0.54545,0.52857,0.49792,0.47630,0.46802,0.46149,0.45164,0.43860,0.42070,0.40240,0.38906,0.38048,0.36875,0.36093,0.34713,0.33495,0.32379,0.31182,0.29262,0.28475,0.27503,0.26666,0.25810,0.24578,0.23577,0.22595,0.21425,0.20874,0.20000,0.19172,0.18345,0.17528,0.16731,0.15965,0.15231,0.14530,0.13858,0.13217,0.12601,0.12008,0.11431,0.10878,0.10343,0.09827,0.09329,0.08853,0.08399,0.07970,0.07559,0.07171,0.06801,0.06451,0.06109,0.05787,0.05483,0.05193,0.04912,0.04641,0.04379,0.04132,0.03900,0.03681,0.03471,0.03269,0.03074,0.02886,0.02697,0.02523,0.02362,0.02212,0.02072,0.01942,0.01816,0.01698,0.01591,0.01494,0.01405,0.01323,0.01232,0.01156,0.01087,0.01017,0.00950,0.00888,0.00830,0.00775,0.00724,0.00675,0.00630,0.00588,0.00548,0.00511,0.00477,0.00445,0.00414,0.00386,0.00359,0.00334,0.00308,0.00282
HD103095,magV,0.57555,0.63066,0.62274,0.63988,0.60187,0.60418,0.69629,0.63896,0.70005,0.67615,0.69758,0.67484,0.72471,0.65823,0.65603,0.72686,0.69335,0.69034,0.71966,0.68911,0.70765,0.71173,0.75121,0.72295,0.73994,0.71120,0.69827,0.75245,0.71308,0.70367,0.70836,0.68462,0.71908,0.75927,0.70980,0.74367,0.76452,0.74195,0.71905,0.68634,0.75752,0.76560,0.77412,0.70506,0.77280,0.71900,0.71145,0.76989,0.71414,0.81356,0.75352,0.71601,0.79556,0.75901,0.76476,0.74996,0.73256,0.81734,0.78164,0.77085,0.76472,0.73717,0.80169,0.76775,0.75944,0.72681,0.82844,0.80428,0.72609,0.81071,0.79566,0.81515,0.78007,0.75167,0.78136,0.80116,0.78890,0.79902,0.80707,0.80518,0.81420,0.80626,0.81638,0.80799,0.73541,0.85196,0.85853,0.73317,0.81014,0.89183,0.81210,0.74367,0.80745,0.90084,0.82819,0.73286,0.78349,0.92907,0.91599,0.73824,0.73505,0.88333,0.89067,0.78419,0.80342,0.90251,0.92030,0.85421,0.79319,0.82604,0.88755,0.84556,0.80515,0.87170,0.91191,0.83325,0.77874,0.82439,0.89209,0.93491,0.88501,0.79227,0.80860,0.91433,0.93846,0.89714,0.90131,0.88512,0.82391,0.82997,0.90938,0.91659,0.83140,0.81374,0.90434,0.95011,0.89620,0.86654,0.90463,0.92472,0.86734,0.85898,0.93957,1.00000,0.98829,0.91002,0.85337,0.86309,0.90977,0.92027,0.88326,0.87204,0.92266,0.96622,0.94131,0.88706,0.90256,0.95279,0.95644,0.90400
HD103095,logg,0.01981,0.02718,0.03171,0.03528,0.03822,0.04085,0.04326,0.04564,0.04793,0.04999,0.05230,0.05433,0.05651,0.05858,0.06084,0.06310,0.06511,0.06731,0.06954,0.07194,0.07410,0.07651,0.07879,0.08096,0.08338,0.08566,0.08816,0.09078,0.09311,0.09562,0.09818,0.10081,0.10339,0.10610,0.10892,0.11158,0.11439,0.11726,0.12031,0.12310,0.12571,0.12844,0.13130,0.13428,0.13735,0.14040,0.14361,0.14697,0.15042,0.15396,0.15705,0.16025,0.16360,0.16711,0.17070,0.17441,0.17791,0.18121,0.18466,0.18822,0.19184,0.19558,0.19942,0.20300,0.20665,0.21042,0.21425,0.21823,0.22220,0.22619,0.23020,0.23414,0.23826,0.24231,0.24655,0.25063,0.25478,0.25894,0.26319,0.26740,0.27181,0.27625,0.28070,0.28515,0.28956,0.29407,0.29864,0.30331,0.30811,0.31323,0.31842,0.32352,0.32868,0.33381,0.33899,0.34418,0.34942,0.35466,0.35991,0.36522,0.37177,0.37821,0.38447,0.39075,0.39705,0.40323,0.40936,0.41544,0.42146,0.42772,0.43380,0.43971,0.44728,0.45524,0.46323,0.47121,0.47935,0.48754,0.49560,0.50346,0.51140,0.51923,0.52699,0.53480,0.54235,0.55005,0.56022,0.57045,0.58099,0.59150,0.60215,0.61290,0.62372,0.63464,0.64560,0.65662,0.66766,0.67872,0.68974,0.70070,0.71173,0.72464,0.73837,0.75227,0.76634,0.78060,0.79510,0.80963,0.82459,0.83956,0.85469,0.86999,0.88543,0.90093,0.91655,0.93231,0.94825,0.96423,0.98148,1.00000
HD103095,magV_fehsurf,0.51225,0.56351,0.56133,0.57817,0.54465,0.54930,0.63329,0.58210,0.63616,0.61897,0.63926,0.62046,0.66385,0.60656,0.60548,0.67190,0.64076,0.64060,0.66560,0.64013,0.65989,0.66413,0.69910,0.67487,0.69201,0.66658,0.65541,0.70616,0.67045,0.66317,0.66846,0.64685,0.68028,0.71842,0.67324,0.70607,0.72655,0.70641,0.68522,0.65458,0.72292,0.73233,0.74133,0.67529,0.74126,0.69044,0.68378,0.74077,0.68787,0.78463,0.72867,0.69003,0.77103,0.73244,0.74219,0.72658,0.71016,0.79494,0.76024,0.75012,0.74523,0.71732,0.78254,0.74894,0.74119,0.71022,0.81174,0.78819,0.71208,0.79567,0.77935,0.79939,0.76611,0.74121,0.76753,0.78804,0.78262,0.78857,0.79425,0.79483,0.80281,0.79695,0.80744,0.79981,0.72689,0.84718,0.85601,0.72887,0.79974,0.88042,0.80769,0.74345,0.79856,0.88912,0.83307,0.74117,0.77673,0.91328,0.91097,0.74416,0.73579,0.87599,0.88765,0.79101,0.81163,0.89870,0.91033,0.85492,0.80214,0.82896,0.88346,0.84669,0.81302,0.87814,0.91777,0.84018,0.77885,0.81416,0.89226,0.94934,0.89083,0.78273,0.80439,0.92670,0.95131,0.89548,0.89624,0.89113,0.83838,0.84028,0.90951,0.91302,0.83599,0.83091,0.92307,0.95656,0.89348,0.86936,0.91789,0.93605,0.87189,0.85874,0.93865,1.00000,0.98781,0.91342,0.86173,0.87237,0.91492,0.92155,0.88661,0.88205,0.93601,0.97470,0.94267,0.88683,0.90810,0.96086,0.96051,0.90447
HD103095,logg_fehsurf,0.01026,0.01434,0.01696,0.01908,0.02087,0.02252,0.02406,0.02561,0.02711,0.02851,0.03007,0.03148,0.03299,0.03447,0.03607,0.03769,0.03917,0.04080,0.04245,0.04423,0.04589,0.04771,0.04947,0.05117,0.05306,0.05489,0.05687,0.05896,0.06087,0.06291,0.06502,0.06718,0.06935,0.07161,0.07398,0.07625,0.07865,0.08111,0.08373,0.08618,0.08853,0.09098,0.09355,0.09621,0.09898,0.10176,0.10467,0.10772,0.11085,0.11408,0.11701,0.12004,0.12320,0.12651,0.12989,0.13339,0.13677,0.14002,0.14340,0.14690,0.15046,0.15414,0.15791,0.16152,0.16521,0.16901,0.17287,0.17688,0.18089,0.18495,0.18906,0.19313,0.19738,0.20159,0.20599,0.21026,0.21461,0.21898,0.22346,0.22795,0.23261,0.23733,0.24207,0.24683,0.25158,0.25643,0.26135,0.26638,0.27155,0.27702,0.28258,0.28807,0.29363,0.29918,0.30479,0.31043,0.31613,0.32185,0.32761,0.33343,0.34041,0.34732,0.35406,0.36085,0.36768,0.37440,0.38109,0.38774,0.39436,0.40120,0.40789,0.41444,0.42257,0.43109,0.43965,0.44820,0.45691,0.46566,0.47430,0.48274,0.49127,0.49968,0.50804,0.51645,0.52461,0.53292,0.54372,0.55456,0.56570,0.57682,0.58805,0.59940,0.61081,0.62230,0.63382,0.64541,0.65699,0.66857,0.68011,0.69156,0.70308,0.71658,0.73092,0.74541,0.76007,0.77489,0.78993,0.80498,0.82047,0.83591,0.85151,0.86723,0.88308,0.89895,0.91490,0.93096,0.94719,0.96342,0.98101,1.00000
HD201091,magV,0.58822,0.72679,0.74535,0.86132,0.78871,0.80952,0.82086,0.81541,0.90880,0.84191,0.91885,0.81397,0.93250,0.84035,0.88352,0.91370,0.82417,0.90257,0.94599,0.84403,0.87544,0.93227,0.95562,0.92835,0.91504,0.98514,1.00000,0.82910,0.93326,0.91457,0.93869,0.91489,0.96817,0.92680,0.91538,0.91718,0.93539,0.91554,0.92795,0.97358,0.95320,0.95184,0.92490,0.91022,0.92352,0.90051,0.89952,0.94823,0.93862,0.90476,0.92459,0.89213,0.89038,0.83928,0.84234,0.90534,0.84160,0.89349,0.94108,0.95337,0.93274,0.93006,0.92469,0.90772,0.89110,0.87699,0.89825,0.91415,0.91980,0.90149,0.88317,0.87321,0.90650,0.89771,0.87467,0.83479,0.85062,0.86986,0.86732,0.85591,0.88626,0.92379,0.92944,0.85701,0.86308,0.88816,0.88241,0.87050,0.85723,0.85348,0.85075,0.85313,0.87080,0.88834,0.89359,0.88937,0.88233,0.88326,0.89809,0.90738,0.88840,0.84643,0.83105,0.85146,0.87745,0.88664,0.88376,0.86674,0.84151,0.83006,0.84042,0.85353,0.83367,0.82290,0.83304,0.86275,0.88625,0.88746,0.87343,0.88226,0.88381,0.87914,0.86856,0.85361,0.83976,0.83238,0.83292,0.83841,0.84388,0.84986,0.86217,0.83027,0.85171,0.86291,0.85098,0.83582,0.84027,0.86238,0.83891,0.86208,0.88062,0.86786,0.84173,0.82677,0.82780,0.83012,0.82517,0.82025,0.82322,0.83069,0.83630,0.82622,0.82444,0.83367,0.84375,0.82640,0.82792,0.82070,0.82167,0.83741
HD201091,logg,0.28652,0.37864,0.41378,0.46489,0.45717,0.47668,0.49036,0.52202,0.54805,0.52049,0.55322,0.52183,0.58209,0.54875,0.55441,0.57959,0.53544,0.58681,0.59566,0.56967,0.57179,0.59884,0.61043,0.61573,0.61337,0.67848,0.59948,0.56726,0.64127,0.63251,0.63554,0.63634,0.63338,0.64764,0.65523,0.64808,0.64998,0.65232,0.66831,0.67580,0.68116,0.68834,0.67938,0.67214,0.67421,0.67795,0.68415,0.68989,0.69409,0.70115,0.70824,0.70697,0.69316,0.67891,0.68426,0.69851,0.69804,0.71152,0.72924,0.74220,0.75562,0.77080,0.76356,0.74938,0.73875,0.74210,0.74299,0.74636,0.74739,0.74978,0.75422,0.75764,0.76065,0.77092,0.77491,0.76628,0.76220,0.75788,0.75886,0.76303,0.77288,0.78815,0.80219,0.79643,0.79790,0.80370,0.80809,0.80851,0.80670,0.80436,0.80413,0.80812,0.81597,0.82607,0.83413,0.83943,0.84491,0.85322,0.85761,0.85659,0.85304,0.84451,0.83979,0.83984,0.84476,0.84870,0.85646,0.85680,0.85545,0.85531,0.86042,0.86232,0.86413,0.86443,0.86489,0.87253,0.88160,0.88879,0.88888,0.89369,0.89911,0.90492,0.91036,0.91200,0.91222,0.91127,0.91033,0.91072,0.91658,0.92398,0.92203,0.91219,0.92081,0.92371,0.92529,0.92744,0.93012,0.93364,0.93109,0.94000,0.94674,0.95199,0.95510,0.95569,0.95437,0.95161,0.94954,0.94873,0.95100,0.95623,0.96546,0.97742,0.98428,0.98777,0.98868,0.98004,0.98771,0.99064,0.99488,1.00000
HD201091,magV_fehsurf,0.50924,0.64650,0.66755,0.78517,0.71603,0.73931,0.75384,0.74737,0.84248,0.78007,0.85400,0.75437,0.87300,0.78453,0.82630,0.86213,0.77199,0.85314,0.89994,0.79957,0.83210,0.88804,0.91741,0.89175,0.88135,0.94014,0.96212,0.81516,0.90537,0.88841,0.91320,0.88791,0.94646,0.90714,0.89650,0.89989,0.92137,0.90055,0.91314,0.96084,0.94396,0.94555,0.91942,0.90645,0.92106,0.89851,0.89750,0.94867,0.94129,0.90903,0.93253,0.89982,0.89614,0.84646,0.85148,0.91615,0.85165,0.90722,0.95795,0.97248,0.95508,0.95434,0.94997,0.93271,0.91678,0.90320,0.92516,0.94311,0.95033,0.93375,0.91662,0.90683,0.94434,0.93607,0.91219,0.87093,0.88904,0.91022,0.90771,0.89795,0.93295,0.97499,0.98143,0.90291,0.91376,0.94347,0.93711,0.92436,0.91093,0.90755,0.90562,0.91054,0.93127,0.95001,0.95606,0.95472,0.95116,0.95423,0.97059,0.98067,0.96024,0.91590,0.90134,0.92565,0.95473,0.96448,0.96173,0.94465,0.91882,0.90729,0.91919,0.93435,0.91385,0.90352,0.91670,0.95125,0.97849,0.98098,0.96667,0.97848,0.98137,0.97691,0.96584,0.95001,0.93564,0.92882,0.93100,0.93845,0.94556,0.95317,0.96816,0.93382,0.95910,0.97229,0.95904,0.94242,0.94869,0.97540,0.94851,0.97708,1.00000,0.98714,0.95832,0.94181,0.94362,0.94704,0.94218,0.93740,0.94190,0.95197,0.96022,0.95042,0.94975,0.96126,0.97362,0.95442,0.95748,0.95028,0.95221,0.97102
HD201091,logg_fehsurf,0.23271,0.31265,0.34352,0.38930,0.38277,0.40084,0.41291,0.44265,0.46576,0.44192,0.47173,0.44356,0.49831,0.47021,0.47553,0.50004,0.45957,0.50685,0.51670,0.49455,0.49605,0.52094,0.53323,0.53944,0.53698,0.58641,0.53073,0.50768,0.56654,0.55845,0.56161,0.56388,0.56286,0.57572,0.58390,0.57739,0.57948,0.58227,0.59718,0.60499,0.61146,0.61951,0.61197,0.60549,0.60850,0.61212,0.61839,0.62452,0.62978,0.63779,0.64550,0.64470,0.63245,0.61972,0.62501,0.63862,0.63917,0.65275,0.67020,0.68361,0.69770,0.71309,0.70669,0.69392,0.68456,0.68804,0.68961,0.69366,0.69551,0.69861,0.70387,0.70813,0.71173,0.72254,0.72701,0.71935,0.71574,0.71229,0.71396,0.71884,0.72928,0.74490,0.75937,0.75436,0.75640,0.76269,0.76770,0.76890,0.76791,0.76628,0.76667,0.77122,0.77948,0.79000,0.79873,0.80485,0.81122,0.82033,0.82546,0.82522,0.82236,0.81474,0.81073,0.81124,0.81644,0.82076,0.82896,0.82986,0.82912,0.82958,0.83526,0.83781,0.84038,0.84135,0.84265,0.85082,0.86046,0.86830,0.86895,0.87451,0.88065,0.88713,0.89313,0.89537,0.89607,0.89566,0.89529,0.89628,0.90258,0.91041,0.90886,0.89929,0.90846,0.91192,0.91410,0.91674,0.91995,0.92410,0.92169,0.93135,0.93870,0.94450,0.94806,0.94902,0.94799,0.94550,0.94366,0.94317,0.94587,0.95172,0.96164,0.97446,0.98192,0.98596,0.98733,0.97876,0.98653,0.98980,0.99446,1.00000
HD201092,magV,0.00088,0.00463,0.02115,0.03860,0.03372,0.01928,0.02337,0.03563,0.04610,0.06803,0.05909,0.08480,0.01336,0.01260,0.06256,0.04186,0.08994,0.06465,0.06858,0.06506,0.04599,0.11783,0.08317,0.06072,0.11797,0.11677,0.09589,0.06233,0.03644,0.15270,0.16184,0.14272,0.12687,0.11403,0.14647,0.14427,0.07771,0.07363,0.12086,0.14767,0.12152,0.12727,0.08873,0.22458,0.09603,0.12769,0.09531,0.14793,0.10335,0.16837,0.19209,0.08908,0.28097,0.07922,0.21080,0.12137,0.17691,0.11912,0.16970,0.13728,0.23714,0.09399,0.29693,0.12890,0.28161,0.16701,0.24875,0.18030,0.13671,0.20625,0.21524,0.15309,0.27050,0.20400,0.24877,0.29167,0.18957,0.31771,0.27643,0.22789,0.21342,0.39744,0.16910,0.19202,0.32602,0.20708,0.29873,0.24092,0.15388,0.31569,0.30525,0.27190,0.42133,0.19037,0.23483,0.38220,0.30315,0.17206,0.26964,0.48343,0.49148,0.36455,0.15296,0.12680,0.43301,0.53261,0.22157,0.08492,0.28340,0.58781,0.63908,0.33936,0.13641,0.42466,0.45371,0.55087,0.41342,0.17813,0.24859,0.61932,0.61485,0.25092,0.27186,0.68273,0.60871,0.28775,0.31460,0.49686,0.57617,0.58540,0.66839,0.52442,0.32049,0.39159,0.52607,0.47146,0.36087,0.45556,0.66795,0.65858,0.42291,0.42404,0.68167,0.71652,0.47086,0.48118,0.64282,0.61555,0.49484,0.58990,0.85405,0.94096,0.67392,0.35011,0.34009,0.68565,1.00000,0.87405,0.50148,0.38622
HD201092,logg,0.12283,0.04695,0.06390,0.08333,0.09184,0.09867,0.10360,0.10689,0.11238,0.11774,0.12341,0.12518,0.12790,0.14014,0.13427,0.14355,0.14220,0.14840,0.15993,0.16188,0.15822,0.17013,0.17762,0.18470,0.18192,0.18694,0.19547,0.20624,0.20085,0.20089,0.20484,0.20924,0.21991,0.23200,0.23241,0.22569,0.22431,0.23119,0.24354,0.25291,0.25235,0.24950,0.25064,0.25228,0.25561,0.26324,0.27364,0.28460,0.28896,0.29356,0.28954,0.29026,0.29088,0.29716,0.30298,0.31175,0.31717,0.32311,0.33097,0.33603,0.33739,0.33769,0.33633,0.33695,0.34350,0.35043,0.36034,0.37294,0.38604,0.39725,0.39749,0.39479,0.39136,0.39832,0.39914,0.40365,0.41153,0.42156,0.43235,0.43649,0.43019,0.42929,0.43115,0.43449,0.44202,0.45274,0.46589,0.47915,0.49057,0.49208,0.49210,0.49216,0.49220,0.49368,0.49621,0.50227,0.51200,0.52464,0.53895,0.55264,0.55257,0.55459,0.55293,0.55266,0.55467,0.55981,0.56823,0.57936,0.59985,0.61672,0.62641,0.63748,0.64190,0.63916,0.63809,0.63914,0.64271,0.65131,0.65726,0.66879,0.68101,0.69421,0.70785,0.72112,0.73314,0.74118,0.73642,0.73354,0.73216,0.73234,0.73452,0.73805,0.74349,0.75105,0.76077,0.77313,0.76998,0.78171,0.79543,0.81052,0.82632,0.83241,0.83645,0.84184,0.84802,0.85912,0.86886,0.88147,0.88723,0.89415,0.90239,0.91219,0.92372,0.93674,0.95089,0.96567,0.98048,0.99472,1.00000,0.99863
HD201092,magV_fehsurf,0.00008,0.00087,0.00270,0.00401,0.00459,0.00283,0.00441,0.00708,0.00642,0.01002,0.00764,0.01543,0.00270,0.00182,0.00959,0.00397,0.01762,0.01165,0.01264,0.00726,0.00651,0.02307,0.01250,0.01870,0.02213,0.02497,0.02138,0.01798,0.01836,0.03773,0.04109,0.03324,0.02293,0.01986,0.03314,0.04613,0.01693,0.01893,0.04287,0.03506,0.02647,0.04646,0.02056,0.05964,0.03991,0.03449,0.03283,0.03752,0.03854,0.04340,0.06427,0.02546,0.09177,0.03347,0.06354,0.05255,0.05095,0.04811,0.05867,0.04877,0.08843,0.02994,0.11141,0.05815,0.10323,0.07238,0.09292,0.07616,0.05887,0.08299,0.09273,0.06138,0.11880,0.08780,0.11055,0.12977,0.09125,0.14291,0.13111,0.10161,0.10078,0.19745,0.08431,0.09124,0.16490,0.11041,0.14826,0.12614,0.08500,0.17047,0.16029,0.14558,0.23497,0.11348,0.13307,0.21768,0.17781,0.09952,0.16408,0.29180,0.29267,0.21616,0.09762,0.10345,0.29918,0.31532,0.11722,0.06970,0.22362,0.40723,0.42157,0.21049,0.07475,0.29306,0.36213,0.40712,0.25726,0.10616,0.22151,0.50582,0.43963,0.16022,0.19468,0.51535,0.47733,0.21569,0.25861,0.42887,0.44016,0.42818,0.53631,0.48831,0.37531,0.40069,0.42827,0.33080,0.30860,0.51229,0.67409,0.52957,0.27498,0.35000,0.67915,0.74838,0.54309,0.46286,0.52472,0.49167,0.47025,0.69852,0.96163,0.86489,0.50561,0.32910,0.55262,0.93786,1.00000,0.66744,0.42190,0.60431
HD201092,logg_fehsurf,0.06371,0.02460,0.03380,0.04559,0.05059,0.05477,0.05879,0.05950,0.06273,0.06731,0.06990,0.07158,0.07333,0.08265,0.07649,0.08283,0.08411,0.08655,0.09449,0.09964,0.09441,0.10234,0.10701,0.11475,0.11346,0.11527,0.12168,0.12927,0.12659,0.12644,0.13000,0.13359,0.14135,0.15131,0.15289,0.14787,0.14608,0.15076,0.16009,0.16799,0.16893,0.16810,0.16851,0.17056,0.17360,0.17896,0.18732,0.19687,0.20453,0.20856,0.20407,0.20488,0.20755,0.21326,0.21737,0.22466,0.22774,0.23294,0.23974,0.24553,0.24847,0.24971,0.25002,0.25128,0.25667,0.26249,0.27054,0.28093,0.29209,0.30261,0.30626,0.30505,0.30340,0.30893,0.31117,0.31609,0.32334,0.33215,0.34146,0.34544,0.34301,0.34352,0.34630,0.34986,0.35687,0.36652,0.37836,0.39051,0.40123,0.40363,0.40495,0.40644,0.40784,0.41049,0.41396,0.42040,0.42992,0.44194,0.45537,0.46820,0.46964,0.47300,0.47322,0.47479,0.47836,0.48463,0.49364,0.50487,0.52513,0.54104,0.55098,0.56120,0.56604,0.56524,0.56631,0.56933,0.57467,0.58597,0.59327,0.60548,0.61809,0.63135,0.64471,0.65750,0.66907,0.67727,0.67628,0.67695,0.67887,0.68208,0.68670,0.69275,0.70035,0.70961,0.72015,0.73264,0.73702,0.74826,0.76059,0.77382,0.78771,0.79568,0.80318,0.81223,0.82237,0.83507,0.84817,0.86808,0.87890,0.89019,0.90213,0.91475,0.92790,0.94148,0.95506,0.96818,0.98049,0.99168,0.99744,1.00000


==> anc/gfuncs_PARSEC.csv <==
# G-functions (age PDFs) for the Gaia benchmark stars derived using PARSEC isochrones
# Supplement to the paper "Benchmark ages for the Gaia benchmark stars"
#
# Columns:
# starid -- HD number of star
# method -- description of the method used to derive the age ('magV' for magnitude-based and 'logg' for logg-based)
# The rest of the columns give the G-function at the age of the column header (0.1 to 13.5 in steps of 0.1)
#
starid,method,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8,1.9,2.0,2.1,2.2,2.3,2.4,2.5,2.6,2.7,2.8,2.9,3.0,3.1,3.2,3.3,3.4,3.5,3.6,3.7,3.8,3.9,4.0,4.1,4.2,4.3,4.4,4.5,4.6,4.7,4.8,4.9,5.0,5.1,5.2,5.3,5.4,5.5,5.6,5.7,5.8,5.9,6.0,6.1,6.2,6.3,6.4,6.5,6.6,6.7,6.8,6.9,7.0,7.1,7.2,7.3,7.4,7.5,7.6,7.7,7.8,7.9,8.0,8.1,8.2,8.3,8.4,8.5,8.6,8.7,8.8,8.9,9.0,9.1,9.2,9.3,9.4,9.5,9.6,9.7,9.8,9.9,10.0,10.1,10.2,10.3,10.4,10.5,10.6,10.7,10.8,10.9,11.0,11.1,11.2,11.3,11.4,11.5,11.6,11.7,11.8,11.9,12.0,12.1,12.2,12.3,12.4,12.5,12.6,12.7,12.8,12.9,13.0,13.1,13.2,13.3,13.4,13.5
HD61421,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00013,0.00091,0.00482,0.02551,0.07583,0.21146,0.48403,0.77613,1.00000,0.97102,0.70022,0.34730,0.10236,0.01310,0.00109,0.00033,0.00088,0.00191,0.00680,0.01653,0.00517,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD61421,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.00050,0.00420,0.02273,0.08673,0.24275,0.49028,0.74908,0.94815,1.00000,0.86589,0.62292,0.39364,0.21345,0.09449,0.04020,0.01522,0.00637,0.00361,0.00418,0.00797,0.02163,0.04419,0.04473,0.03002,0.01605,0.00716,0.00384,0.00217,0.00127,0.00075,0.00043,0.00025,0.00015,0.00009,0.00005,0.00003,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD84937,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00004,0.00007,0.00010,0.00015,0.00022,0.00033,0.00048,0.00069,0.00100,0.00145,0.00206,0.00294,0.00431,0.00590,0.00823,0.01118,0.01423,0.01849,0.02404,0.03061,0.03850,0.04905,0.06159,0.07695,0.09576,0.11930,0.14628,0.17838,0.21738,0.26038,0.31161,0.37024,0.43251,0.49773,0.55985,0.61269,0.61206,0.64187,0.67760,0.71359,0.73431,0.82238,0.91621,1.00000
HD84937,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00007,0.00011,0.00017,0.00027,0.00042,0.00063,0.00094,0.00139,0.00203,0.00292,0.00416,0.00583,0.00805,0.01102,0.01489,0.01980,0.02633,0.03441,0.04556,0.05786,0.07360,0.08850,0.10622,0.12649,0.14963,0.17600,0.20465,0.23789,0.27276,0.31035,0.34992,0.39312,0.43991,0.48912,0.54022,0.58758,0.64063,0.68883,0.74057,0.79489,0.84673,0.88838,0.93270,0.98002,1.00000
HD49933,magV,0.00002,0.00003,0.00006,0.00010,0.00013,0.00025,0.00042,0.00059,0.00104,0.00157,0.00231,0.00383,0.00600,0.00908,0.01366,0.01773,0.02791,0.04000,0.05260,0.08617,0.10208,0.13209,0.18369,0.28700,0.32104,0.42221,0.51908,0.67391,0.84432,0.86191,0.92727,1.00000,0.95782,0.89996,0.86958,0.86672,0.82935,0.79911,0.75132,0.67763,0.70864,0.63123,0.53649,0.46939,0.41965,0.36809,0.31237,0.25057,0.19503,0.14652,0.12296,0.09614,0.06897,0.05205,0.03770,0.02634,0.01823,0.01250,0.00825,0.00551,0.00362,0.00223,0.00134,0.00077,0.00046,0.00027,0.00015,0.00008,0.00004,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD49933,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00006,0.00014,0.00036,0.00083,0.00194,0.00435,0.00922,0.01917,0.03777,0.07118,0.12403,0.20383,0.30944,0.43088,0.56704,0.69393,0.80648,0.89333,0.95022,0.98713,1.00000,0.98737,0.96505,0.93993,0.90630,0.85523,0.79064,0.71995,0.65415,0.58295,0.50785,0.43494,0.36665,0.30510,0.25328,0.20681,0.16629,0.13286,0.10548,0.08371,0.06575,0.05119,0.03946,0.03053,0.02305,0.01759,0.01326,0.00999,0.00747,0.00560,0.00419,0.00312,0.00230,0.00171,0.00126,0.00092,0.00068,0.00049,0.00036,0.00026,0.00019,0.00014,0.00010,0.00007,0.00005,0.00004,0.00003,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD23249,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00004,0.00008,0.00017,0.00032,0.00054,0.00097,0.00183,0.00336,0.00602,0.01063,0.01790,0.02847,0.04448,0.06483,0.10277,0.14621,0.20112,0.25891,0.32773,0.41050,0.50364,0.62606,0.64775,0.69596,0.73287,0.77701,0.84405,0.88901,0.93062,0.96096,0.98780,0.99579,1.00000,0.97767,0.94997,0.89996,0.80261,0.76462,0.74015,0.71519,0.67542,0.61558,0.55721,0.51405,0.48598,0.46154,0.42581,0.37610,0.33176,0.29132,0.26640,0.24677,0.21402,0.19525,0.18493,0.17057,0.16253,0.14513,0.12699,0.10904,0.09334,0.08198,0.07563,0.06945,0.06260,0.05532,0.04722,0.04041,0.03466,0.03059,0.02910,0.02616,0.02327,0.02077,0.01779,0.01687,0.01585,0.01358,0.01131
HD23249,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00004,0.00007,0.00013,0.00022,0.00034,0.00054,0.00081,0.00099,0.00109,0.00134,0.00160,0.00195,0.00238,0.00281,0.00348,0.00413,0.00489,0.00591,0.00703,0.00879,0.01058,0.01311,0.01559,0.01899,0.02264,0.02740,0.03326,0.04228,0.05079,0.06156,0.07322,0.08563,0.10030,0.11501,0.12479,0.13819,0.16016,0.18299,0.21377,0.23998,0.26067,0.29170,0.32298,0.35986,0.39444,0.42759,0.46642,0.50180,0.53716,0.56384,0.59987,0.63279,0.67102,0.70827,0.74305,0.77234,0.80327,0.83046,0.85941,0.86984,0.90385,0.91802,0.93252,0.93947,0.96336,0.95697,0.96082,1.00000,0.99907,0.98034,0.97742,0.96598,0.96209,0.95085,0.94138,0.92745,0.90871,0.89101,0.86663,0.85000,0.83028,0.80745,0.78512,0.76696,0.73606,0.71435,0.68589,0.66146,0.63482,0.60640,0.57938,0.54831
HD140283,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00003,0.00008,0.00020,0.00045,0.00101,0.00219,0.00463,0.00933,0.01854,0.03573,0.06504,0.11900,0.21045,0.36525,0.60714,1.00000
HD140283,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00006,0.00011,0.00018,0.00024,0.00032,0.00042,0.00051,0.00063,0.00076,0.00090,0.00113,0.00110,0.00142,0.00179,0.00223,0.00277,0.00320,0.00381,0.00453,0.00533,0.00622,0.00733,0.00761,0.00890,0.01028,0.01188,0.01365,0.01577,0.01804,0.02062,0.02422,0.02349,0.02687,0.03062,0.03445,0.03888,0.04349,0.04897,0.05529,0.06281,0.07125,0.07316,0.07928,0.08551,0.09202,0.09907,0.10693,0.11477,0.12390,0.13337,0.14313,0.15368,0.16525,0.17485,0.18395,0.19448,0.20493,0.21603,0.22712,0.23915,0.25122,0.26365,0.27563,0.28877,0.30316,0.31752,0.33188,0.34634,0.36173,0.37694,0.38603,0.39901,0.41289,0.42713,0.44186,0.45632,0.47148,0.48652,0.50178,0.51841,0.53319,0.54886,0.56553,0.58134,0.59829,0.61541,0.63294,0.64982,0.66474,0.68265,0.69890,0.71658,0.72361,0.73871,0.76105,0.77610,0.79194,0.80831,0.82150,0.83719,0.85184,0.86464,0.88180,0.89538,0.90792,0.92115,0.93555,0.95013,0.96112,0.97377,0.98792,1.00000
HD18907,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00004,0.00006,0.00010,0.00017,0.00029,0.00049,0.00078,0.00120,0.00190,0.00286,0.00423,0.00599,0.00840,0.01137,0.01485,0.01934,0.02462,0.03055,0.03720,0.04461,0.05408,0.06437,0.07683,0.09037,0.10453,0.11978,0.13693,0.15095,0.16871,0.18762,0.20578,0.22237,0.24279,0.25950,0.28005,0.30047,0.32111,0.34095,0.36122,0.38412,0.40532,0.42693,0.44174,0.46314,0.48186,0.49615,0.51922,0.53886,0.55527,0.57472,0.59261,0.61279,0.63148,0.64853,0.66494,0.68130,0.69447,0.71189,0.72470,0.73520,0.74954,0.76037,0.78257,0.80173,0.81060,0.82511,0.84071,0.84066,0.85142,0.85315,0.86501,0.87697,0.88888,0.89905,0.90780,0.91754,0.91954,0.93259,0.93649,0.94320,0.94908,0.95811,0.96698,0.99215,0.98303,0.98097,0.98810,0.99708,1.00000
HD18907,logg,0.56355,0.56580,0.57629,0.58334,0.58972,0.59733,0.60914,0.61529,0.61883,0.61265,0.61520,0.61827,0.62286,0.63241,0.63538,0.63469,0.62881,0.63370,0.63571,0.64013,0.64949,0.64931,0.64981,0.65336,0.65487,0.65728,0.65778,0.66765,0.66581,0.67193,0.67184,0.67568,0.67786,0.68085,0.68277,0.68770,0.69083,0.69218,0.69371,0.69750,0.69717,0.70246,0.70394,0.70847,0.70965,0.71396,0.71396,0.71445,0.71966,0.72175,0.72498,0.72509,0.72879,0.73197,0.73633,0.73695,0.73943,0.74076,0.74466,0.74762,0.75020,0.75153,0.75558,0.75713,0.76180,0.76537,0.76595,0.76932,0.77229,0.77575,0.77722,0.78218,0.78367,0.78592,0.78985,0.79268,0.79552,0.80014,0.80189,0.80511,0.80902,0.81171,0.81508,0.81879,0.82127,0.82371,0.82785,0.82930,0.83496,0.83625,0.83930,0.84483,0.84790,0.84963,0.85495,0.85859,0.86116,0.86302,0.86724,0.86961,0.87565,0.87808,0.88022,0.88466,0.88606,0.88945,0.89357,0.89633,0.90089,0.90377,0.90608,0.91079,0.91468,0.91521,0.91898,0.92343,0.92772,0.93126,0.93483,0.93844,0.94421,0.94500,0.94758,0.95055,0.95615,0.96125,0.96538,0.96935,0.97468,0.97506,0.97867,0.98180,0.98768,0.99495,1.00000
HD121370,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00639,0.12463,0.47177,1.00000,0.45023,0.07677,0.00692,0.00431,0.00348,0.00620,0.00943,0.01673,0.01984,0.01648,0.00677,0.00044,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD121370,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00021,0.01260,0.11739,0.40764,0.80921,1.00000,0.74234,0.33178,0.12076,0.03233,0.00859,0.00437,0.00377,0.00621,0.01147,0.01766,0.01935,0.01718,0.00854,0.00365,0.00048,0.00002,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00006,0.00014,0.00030,0.00059,0.00141,0.00427,0.01170,0.02631,0.05491,0.10051,0.16988,0.26597,0.47313,0.71397,0.94229,1.00000,0.93996,0.76104,0.46569,0.27371,0.12923,0.04883,0.01408,0.00332,0.00068,0.00010,0.00002,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00009,0.00014,0.00010,0.00006,0.00001,0.00000,0.00000,0.00000,0.00001,0.00002,0.00006,0.00015,0.00037,0.00090,0.00172,0.00304,0.00504,0.00807,0.01569,0.02991,0.04850,0.07763,0.11063,0.14724,0.18656,0.22986,0.30249,0.37752,0.47578,0.56708,0.65795,0.74653,0.83418,0.89400,0.94984,1.00000,0.98784,0.97042,0.94213,0.87998,0.80276,0.71863,0.62990,0.53299,0.44773,0.34777,0.28829,0.22496,0.17102,0.13547,0.10428,0.08029,0.06246,0.04805,0.03546,0.02532,0.01909,0.01379,0.00915,0.00652,0.00442,0.00295,0.00200,0.00134,0.00091,0.00061,0.00041,0.00027,0.00018,0.00011,0.00007,0.00005,0.00003,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00000,0.00003,0.00002,0.00089,0.00072,0.00151,0.00225,0.00805,0.01648,0.01127,0.03730,0.03756,0.04131,0.06925,0.05085,0.15743,0.09010,0.07653,0.29604,0.34625,0.32586,0.24362,0.49142,0.40145,0.81455,0.40785,0.13870,0.54580,0.83739,0.44514,0.52137,1.00000,0.74500,0.65043,0.90941,0.84922,0.61717,0.75192,0.85523,0.65513,0.55292,0.81345,0.91281,0.72118,0.52537,0.53800,0.45494,0.32127,0.27350,0.24990,0.29264,0.26529,0.26775,0.22427,0.16834,0.14719,0.12594,0.09908,0.09262,0.09462,0.08871,0.06324,0.04525,0.03631,0.03177,0.02452,0.01610,0.01395,0.01264,0.00901,0.00634,0.00500,0.00410,0.00306,0.00222,0.00177,0.00134,0.00085,0.00061,0.00043,0.00034,0.00023,0.00015,0.00010,0.00006,0.00004,0.00003,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00017,0.00039,0.00196,0.00349,0.00784,0.01748,0.02343,0.02987,0.04792,0.08386,0.09469,0.13398,0.24559,0.26487,0.29278,0.37007,0.48152,0.57504,0.64011,0.61788,0.54143,0.64353,0.84275,0.91474,0.93522,0.98277,0.95002,1.00000,0.95953,0.89322,0.84661,0.91593,0.86253,0.72692,0.72700,0.65095,0.58397,0.49081,0.44186,0.39806,0.35201,0.29039,0.24210,0.20509,0.16391,0.13803,0.11545,0.10262,0.07874,0.06217,0.04788,0.03662,0.02883,0.02170,0.01653,0.01252,0.00931,0.00698,0.00465,0.00372,0.00320,0.00271,0.00174,0.00121,0.00092,0.00053,0.00036,0.00027,0.00020,0.00014,0.00009,0.00006,0.00005,0.00003,0.00002,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD22879,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00003,0.00003,0.00003,0.00004,0.00005,0.00006,0.00007,0.00009,0.00009,0.00010,0.00014,0.00017,0.00020,0.00024,0.00028,0.00032,0.00040,0.00046,0.00051,0.00060,0.00060,0.00058,0.00075,0.00097,0.00124,0.00147,0.00163,0.00181,0.00209,0.00235,0.00263,0.00303,0.00339,0.00386,0.00434,0.00501,0.00587,0.00672,0.00760,0.00875,0.00967,0.01067,0.01074,0.01120,0.01170,0.01255,0.01509,0.01833,0.02202,0.02557,0.02903,0.03225,0.03435,0.03431,0.04206,0.04960,0.05869,0.06141,0.06289,0.05937,0.05784,0.07265,0.08529,0.10101,0.12413,0.13716,0.14863,0.15792,0.17053,0.18258,0.18975,0.20881,0.23078,0.24855,0.26370,0.28293,0.30891,0.33694,0.36767,0.40465,0.42767,0.46439,0.49799,0.52955,0.56920,0.62311,0.68033,0.72621,0.77434,0.82050,0.85198,0.93186,1.00000
HD22879,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00005,0.00006,0.00008,0.00010,0.00013,0.00017,0.00022,0.00028,0.00036,0.00046,0.00059,0.00074,0.00093,0.00117,0.00146,0.00182,0.00226,0.00280,0.00344,0.00423,0.00519,0.00634,0.00765,0.00936,0.01126,0.01363,0.01636,0.01950,0.02317,0.02788,0.03310,0.03898,0.04562,0.05350,0.06214,0.07222,0.08421,0.09721,0.11293,0.12821,0.14727,0.16794,0.19199,0.21622,0.24753,0.27778,0.31191,0.35289,0.39466,0.43858,0.49400,0.54940,0.61094,0.67608,0.74523,0.82170,0.91173,1.00000
HD6582,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00006,0.00008,0.00008,0.00011,0.00014,0.00017,0.00023,0.00030,0.00040,0.00051,0.00068,0.00096,0.00124,0.00107,0.00080,0.00109,0.00256,0.00481,0.00524,0.00470,0.00329,0.00471,0.01020,0.01798,0.02246,0.01812,0.01672,0.02350,0.04435,0.06156,0.07962,0.06605,0.06159,0.07676,0.15304,0.25094,0.26852,0.26637,0.24071,0.34622,0.60955,0.82549,0.93608,0.98327,0.85764,1.00000
HD6582,logg,0.00011,0.00017,0.00022,0.00028,0.00036,0.00046,0.00059,0.00075,0.00080,0.00091,0.00100,0.00108,0.00118,0.00129,0.00141,0.00154,0.00167,0.00173,0.00190,0.00209,0.00227,0.00244,0.00261,0.00283,0.00295,0.00321,0.00342,0.00373,0.00398,0.00418,0.00439,0.00478,0.00524,0.00552,0.00595,0.00618,0.00663,0.00699,0.00778,0.00821,0.00876,0.00916,0.00958,0.01033,0.01109,0.01183,0.01252,0.01335,0.01405,0.01499,0.01585,0.01682,0.01809,0.01907,0.02014,0.02133,0.02223,0.02376,0.02529,0.02730,0.02845,0.03011,0.03192,0.03376,0.03610,0.03790,0.03976,0.04152,0.04366,0.04670,0.04884,0.05102,0.05403,0.05670,0.06003,0.06429,0.06627,0.07011,0.07385,0.07855,0.08128,0.08582,0.08966,0.09480,0.09957,0.10303,0.10871,0.11453,0.12235,0.12756,0.13439,0.14069,0.14664,0.15184,0.15886,0.16554,0.17654,0.18238,0.19482,0.19932,0.21540,0.22482,0.23603,0.24502,0.25564,0.26805,0.27775,0.29156,0.30614,0.31576,0.33785,0.34885,0.36728,0.37972,0.40340,0.40729,0.42659,0.46169,0.49016,0.50154,0.53093,0.54977,0.56654,0.60985,0.63315,0.67022,0.69560,0.73786,0.75786,0.79526,0.81750,0.86943,0.91181,0.96355,1.00000
HD10700,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00003,0.00004,0.00004,0.00005,0.00006,0.00008,0.00012,0.00006,0.00006,0.00018,0.00025,0.00013,0.00015,0.00026,0.00040,0.00029,0.00028,0.00042,0.00066,0.00075,0.00054,0.00067,0.00086,0.00100,0.00118,0.00133,0.00137,0.00260,0.00173,0.00227,0.00225,0.00357,0.00412,0.00450,0.00439,0.00665,0.00914,0.01002,0.00789,0.01099,0.01558,0.01471,0.00970,0.01725,0.03161,0.03446,0.02566,0.03528,0.06172,0.07660,0.06097,0.06523,0.10117,0.14135,0.13844,0.11348,0.14387,0.22085,0.27608,0.25696,0.22778,0.30607,0.43205,0.54256,0.55456,0.59826,0.71703,1.00000
HD10700,logg,0.00015,0.00020,0.00034,0.00055,0.00086,0.00140,0.00213,0.00213,0.00252,0.00295,0.00368,0.00403,0.00542,0.00664,0.00760,0.00769,0.00789,0.00870,0.01086,0.01373,0.01588,0.01706,0.01872,0.01835,0.01925,0.02480,0.02869,0.03244,0.03426,0.03948,0.04211,0.04416,0.04691,0.05228,0.06051,0.06559,0.07431,0.07703,0.08678,0.09393,0.09843,0.10239,0.12289,0.12641,0.14044,0.14370,0.15176,0.16628,0.17560,0.18217,0.20034,0.22116,0.23440,0.25376,0.26083,0.27289,0.29282,0.30401,0.31106,0.34777,0.36510,0.38547,0.38059,0.43185,0.43846,0.39361,0.48899,0.51227,0.50541,0.55544,0.56774,0.61350,0.60398,0.65032,0.68149,0.71625,0.72384,0.70569,0.69686,0.78494,0.79873,0.83498,0.86545,0.86999,0.84938,0.87717,0.85342,0.88902,0.90348,0.91416,0.92208,0.97657,1.00000,0.98974,0.97340,0.97744,0.98046,0.97104,0.95863,0.96576,0.97309,0.96163,0.94946,0.94164,0.91008,0.89854,0.87432,0.85672,0.84245,0.83646,0.81937,0.78831,0.76608,0.74384,0.71565,0.68706,0.65704,0.63755,0.62281,0.59263,0.56584,0.53849,0.50693,0.48277,0.46261,0.42837,0.40626,0.38472,0.36456,0.34231,0.32065,0.29994,0.28431,0.26046,0.24059
HD128621,magV,0.12101,0.09284,0.07336,0.06752,0.08025,0.09950,0.13595,0.16895,0.22427,0.23389,0.20068,0.17009,0.21901,0.22652,0.23979,0.24135,0.22854,0.22901,0.22497,0.30992,0.34732,0.41666,0.37383,0.34293,0.34359,0.43898,0.45708,0.42912,0.55813,0.39831,0.39427,0.42530,0.43560,0.55599,0.41865,0.53112,0.50359,0.59258,0.61230,0.57941,0.59075,0.59388,0.53372,0.72589,0.61451,0.62934,0.73939,0.67365,0.69767,0.72777,0.63340,0.61292,0.52839,0.61771,0.66371,0.85950,0.72896,0.86358,1.00000,0.76773,0.84607,0.75665,0.79490,0.71333,0.61277,0.53914,0.67795,0.77295,0.74633,0.90585,0.88927,0.85770,0.91776,0.77029,0.78064,0.65052,0.86227,0.78073,0.78106,0.75579,0.75334,0.83936,0.86785,0.82834,0.64456,0.78987,0.75425,0.70672,0.61373,0.67749,0.76676,0.83923,0.78513,0.71033,0.70293,0.76958,0.72448,0.72019,0.59255,0.45204,0.52950,0.65396,0.57246,0.48934,0.55256,0.60134,0.74390,0.78427,0.69397,0.52672,0.41860,0.43852,0.53458,0.42933,0.32563,0.28002,0.38836,0.56645,0.61208,0.50207,0.35831,0.32942,0.41758,0.47064,0.42370,0.30807,0.26145,0.27630,0.34565,0.38240,0.35910,0.27883,0.24086,0.24304,0.27759
HD128621,logg,0.17578,0.19573,0.21421,0.23235,0.25507,0.29010,0.30662,0.30623,0.33674,0.35047,0.37485,0.39800,0.41388,0.43045,0.45389,0.48133,0.49986,0.50950,0.54751,0.54642,0.56184,0.59266,0.62778,0.61624,0.62907,0.66653,0.68013,0.66171,0.72433,0.74194,0.72557,0.74943,0.78553,0.79496,0.80131,0.82388,0.83398,0.86425,0.88557,0.88715,0.89421,0.90349,0.89703,0.92484,0.92971,0.93954,0.92262,0.96130,0.92026,1.00000,0.97392,0.97549,0.96509,0.98790,0.96818,0.97921,0.99205,0.99058,0.97925,0.99572,0.96806,0.97279,0.98158,0.95692,0.92803,0.91258,0.91144,0.93072,0.91841,0.92495,0.88380,0.87555,0.85214,0.85256,0.83389,0.80623,0.78853,0.78052,0.79888,0.77848,0.74531,0.70800,0.70219,0.68724,0.66785,0.65507,0.62559,0.60580,0.58846,0.56509,0.54323,0.53109,0.52502,0.50983,0.49537,0.48073,0.44139,0.43142,0.42732,0.40790,0.39058,0.37594,0.36234,0.35150,0.33442,0.31639,0.30856,0.29524,0.28264,0.26833,0.25050,0.23473,0.23510,0.21920,0.20052,0.19147,0.18426,0.17611,0.16269,0.14904,0.14627,0.13850,0.12695,0.11894,0.11474,0.10706,0.10209,0.09425,0.08806,0.08259,0.07836,0.07183,0.06729,0.06299,0.05839
HD146233,magV,0.23127,0.24919,0.21787,0.20563,0.27297,0.28099,0.31875,0.28689,0.32372,0.32728,0.30073,0.28276,0.36492,0.39786,0.42337,0.47299,0.39572,0.38852,0.44487,0.41333,0.33632,0.46096,0.52500,0.61248,0.28526,0.62103,0.38386,0.61455,0.44946,0.59256,0.53892,0.56810,0.61109,0.54856,0.56686,0.54150,0.60678,0.57724,0.64242,0.63647,0.71851,0.55205,0.59964,0.50722,0.60129,0.46858,0.81292,0.79077,0.62550,0.36477,0.53560,1.00000,0.62883,0.54349,0.62319,0.95835,0.77209,0.32217,0.32605,0.65635,0.86144,0.56837,0.31056,0.46634,0.76062,0.74050,0.47144,0.37754,0.53309,0.68055,0.64210,0.44016,0.25817,0.30990,0.52373,0.61591,0.51853,0.47971,0.48777,0.53132,0.26276,0.17903,0.15936,0.20512,0.47322,0.42727,0.26852,0.31901,0.36752,0.31537,0.23659,0.15406,0.22703,0.24836,0.24693,0.22146,0.19424,0.19112,0.16850,0.17966,0.18191,0.16244,0.13641,0.11828,0.11579,0.12490,0.12680,0.11443,0.09936,0.08354,0.07247,0.07216,0.07472,0.07830,0.07095,0.05926,0.05022,0.04411,0.04526,0.05339,0.04586,0.04188,0.03411,0.02361,0.01864,0.01457,0.02525,0.02192,0.01930,0.01891,0.01587,0.01495,0.01328,0.01213,0.01078
HD146233,logg,0.04012,0.04769,0.05713,0.06787,0.08193,0.09329,0.10634,0.12170,0.13616,0.15374,0.17412,0.19143,0.21446,0.23714,0.26238,0.28616,0.31260,0.34109,0.37273,0.40235,0.43328,0.46789,0.49880,0.52883,0.56327,0.60203,0.63391,0.66563,0.70163,0.73514,0.77000,0.80073,0.83147,0.85966,0.88333,0.90783,0.93206,0.94731,0.96568,0.97950,0.98660,0.99808,0.99438,0.99741,1.00000,0.99428,0.98535,0.97909,0.95919,0.93480,0.91261,0.89166,0.86106,0.83845,0.81034,0.77657,0.74618,0.71943,0.68387,0.65248,0.62275,0.59351,0.56787,0.53242,0.50176,0.47192,0.44036,0.41065,0.38523,0.35427,0.32790,0.30335,0.27968,0.25708,0.23601,0.21514,0.19627,0.17698,0.16256,0.14542,0.13288,0.11972,0.10732,0.09750,0.08680,0.07669,0.06860,0.06128,0.05480,0.04866,0.04296,0.03812,0.03347,0.02952,0.02614,0.02306,0.02036,0.01753,0.01549,0.01344,0.01171,0.01027,0.00884,0.00771,0.00681,0.00577,0.00502,0.00425,0.00362,0.00312,0.00266,0.00227,0.00195,0.00164,0.00139,0.00118,0.00100,0.00086,0.00071,0.00060,0.00051,0.00044,0.00037,0.00031,0.00026,0.00022,0.00018,0.00015,0.00013,0.00011,0.00009,0.00008,0.00006,0.00005,0.00005
HD160691,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00001,0.00002,0.00004,0.00017,0.00008,0.00022,0.00085,0.00173,0.00389,0.00502,0.00972,0.01176,0.01485,0.01857,0.01547,0.02482,0.04508,0.08515,0.12303,0.22113,0.23825,0.34379,0.30658,0.48961,0.64862,0.62628,0.75240,0.81771,0.83653,0.81736,0.83904,1.00000,0.79525,0.91017,0.97024,0.95152,0.98094,0.84166,0.87942,0.93671,0.92040,0.74615,0.71513,0.72631,0.73556,0.71268,0.95240,0.96169,0.78870,0.83226,0.78705,0.76930,0.82106,0.70947,0.78135,0.73855,0.71535,0.65978,0.60292,0.62147,0.57140,0.52327,0.48028,0.44446,0.43689,0.38708,0.34053,0.31587,0.28852,0.25839,0.22904,0.21070,0.19350,0.17176,0.14733,0.12863,0.11690,0.10035,0.08509,0.07136,0.06595,0.05626,0.04996,0.04295,0.03513,0.02881,0.02325,0.01985,0.01627,0.01341,0.01109,0.00920,0.00731,0.00579,0.00467,0.00362,0.00276,0.00214,0.00173,0.00130,0.00095,0.00072,0.00054,0.00040,0.00028,0.00021,0.00015,0.00011,0.00008,0.00005,0.00004,0.00003,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000
HD160691,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00004,0.00006,0.00009,0.00014,0.00021,0.00030,0.00046,0.00065,0.00100,0.00146,0.00207,0.00297,0.00447,0.00617,0.00877,0.01253,0.01818,0.02412,0.03319,0.04482,0.06492,0.08525,0.11220,0.15207,0.19133,0.25581,0.31264,0.38137,0.46504,0.53730,0.61523,0.69397,0.76208,0.82689,0.87227,0.91426,0.94194,0.95916,0.97975,0.99526,0.99850,1.00000,0.99567,0.98719,0.97477,0.96401,0.94565,0.92867,0.91222,0.88801,0.86260,0.84092,0.81647,0.78078,0.75333,0.72115,0.68402,0.64606,0.60542,0.56870,0.53273,0.49722,0.46222,0.43106,0.39784,0.36552,0.33535,0.30749,0.28137,0.25624,0.23334,0.21057,0.19268,0.17390,0.15872,0.14254,0.12754,0.11375,0.10155,0.09156,0.08106,0.07202,0.06358,0.05670,0.04981,0.04406,0.03863,0.03403,0.02958,0.02558,0.02259,0.01970,0.01727,0.01498,0.01295,0.01127,0.00972,0.00834,0.00719,0.00617,0.00532,0.00457,0.00392,0.00338,0.00289,0.00245,0.00209,0.00178,0.00152,0.00130,0.00110,0.00092,0.00079,0.00067,0.00056,0.00048,0.00040,0.00034,0.00028,0.00024,0.00020,0.00017,0.00014,0.00012,0.00010
HD102870,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00014,0.00073,0.00238,0.00629,0.01306,0.05603,0.09539,0.18682,0.40549,0.81737,1.00000,0.94110,0.58998,0.38033,0.16134,0.06832,0.10287,0.03063,0.04174,0.04582,0.08669,0.30421,0.32257,0.19023,0.14419,0.09695,0.08093,0.06585,0.04430,0.02414,0.01104,0.00530,0.00219,0.00099,0.00047,0.00016,0.00007,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.00032,0.00186,0.00765,0.02323,0.06539,0.16768,0.37003,0.64699,0.89847,1.00000,0.93646,0.78036,0.57134,0.35337,0.20321,0.14342,0.10981,0.02724,0.04757,0.10497,0.31082,0.36615,0.33788,0.39316,0.32578,0.30161,0.21639,0.16332,0.12024,0.08835,0.06605,0.04786,0.03437,0.02445,0.01737,0.01202,0.00781,0.00486,0.00313,0.00196,0.00119,0.00072,0.00043,0.00025,0.00014,0.00008,0.00004,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD124897,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00004,0.00008,0.00016,0.00024,0.00045,0.00088,0.00175,0.00238,0.00338,0.00443,0.00586,0.00731,0.00801,0.01098,0.01353,0.01715,0.02112,0.02256,0.03150,0.03462,0.04115,0.04753,0.05372,0.06069,0.06434,0.07157,0.07906,0.08772,0.09682,0.10590,0.11640,0.13308,0.14214,0.12917,0.15350,0.21598,0.21709,0.21044,0.20106,0.19419,0.20404,0.23143,0.27762,0.36230,0.43182,0.33988,0.36435,0.38410,0.40320,0.42230,0.43722,0.45705,0.46645,0.47423,0.48665,0.49543,0.51371,0.54213,0.52797,0.60761,0.67209,0.73084,0.76294,0.77885,0.75815,0.73049,0.69738,0.66164,0.60127,0.58318,0.59026,0.56086,0.59124,0.64452,0.69002,0.75079,0.79792,0.84689,0.88172,0.91707,0.93961,0.95308,0.94894,0.94458,0.90368,0.86748,0.84319,0.81107,0.78457,0.72956,0.68831,0.82125,0.78168,0.75177,0.72811,0.78455,0.79755,0.81655,0.83809,0.88096,0.91534,0.95500,0.97419,0.99677,0.99965,1.00000,0.97958,0.95075,0.93548,0.91720,0.89188
HD124897,logg,0.06953,0.01945,0.02967,0.03956,0.05049,0.06231,0.07769,0.11390,0.16845,0.17366,0.13795,0.08137,0.08550,0.59720,0.69722,0.78061,0.83059,0.84985,0.84400,0.84883,0.84311,0.84470,0.84873,0.85511,0.87221,0.91991,0.93567,0.97207,0.98542,1.00000,0.94650,0.93313,0.93387,0.93694,0.93082,0.93184,0.93172,0.93229,0.93062,0.93245,0.91477,0.91393,0.89337,0.87561,0.87207,0.85973,0.85294,0.84577,0.83295,0.82764,0.81511,0.81141,0.80863,0.81015,0.80828,0.80779,0.80498,0.81095,0.81139,0.80993,0.80928,0.81083,0.80878,0.80716,0.80529,0.80471,0.80413,0.80404,0.80394,0.80250,0.80055,0.80034,0.79887,0.79932,0.79650,0.79406,0.79257,0.79039,0.78988,0.78818,0.78725,0.78722,0.78675,0.78580,0.78365,0.78285,0.78198,0.77987,0.77994,0.77962,0.77959,0.77857,0.77709,0.77481,0.77519,0.77507,0.77346,0.77281,0.77297,0.77322,0.77183,0.77046,0.77013,0.76908,0.76920,0.76725,0.76672,0.76576,0.76567,0.76422,0.76348,0.76247,0.76267,0.76314,0.76117,0.76236,0.76210,0.76095,0.75905,0.75924,0.75905,0.75904,0.75745,0.75756,0.75564,0.75378,0.75203,0.75111,0.75169,0.75031,0.74967,0.75020,0.75065,0.74977,0.75120
HD122563,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00007,0.00009,0.00012,0.00016,0.00021,0.00026,0.00032,0.00039,0.00048,0.00059,0.00070,0.00083,0.00100,0.00118,0.00139,0.00163,0.00188,0.00220,0.00255,0.00295,0.00339,0.00391,0.00438,0.00497,0.00561,0.00633,0.00714,0.00802,0.00897,0.01002,0.01112,0.01235,0.01380,0.01523,0.01678,0.01845,0.02032,0.02225,0.02434,0.02656,0.02899,0.03155,0.03416,0.03718,0.04015,0.04340,0.04703,0.05084,0.05470,0.05864,0.06345,0.06784,0.07280,0.07801,0.08345,0.08862,0.09425,0.10076,0.10721,0.11385,0.12047,0.12793,0.13637,0.14406,0.15237,0.16084,0.17053,0.17924,0.19000,0.19953,0.21128,0.22214,0.23295,0.24418,0.25606,0.26850,0.28061,0.29462,0.30787,0.32275,0.33779,0.35373,0.36977,0.38503,0.40142,0.41926,0.43730,0.45518,0.47358,0.49573,0.51618,0.53585,0.55607,0.57692,0.59787,0.62189,0.64401,0.66787,0.69191,0.71592,0.74203,0.76944,0.79610,0.82532,0.85267,0.88068,0.91070,0.94074,0.97134,1.00000
HD122563,logg,0.00000,0.00000,0.00002,0.00006,0.00016,0.00028,0.00045,0.00066,0.00173,0.00433,0.00130,0.00169,0.00241,0.03425,0.05913,0.06445,0.07065,0.07864,0.08728,0.09443,0.10299,0.11215,0.11990,0.12825,0.15209,0.16752,0.18285,0.18789,0.19836,0.20680,0.21152,0.21552,0.22264,0.23197,0.24036,0.24175,0.25096,0.26083,0.27124,0.27894,0.28477,0.29189,0.30426,0.31227,0.32246,0.33045,0.34213,0.34271,0.35229,0.36097,0.37006,0.37984,0.38907,0.39886,0.40799,0.41629,0.42377,0.43700,0.44578,0.45340,0.46196,0.47151,0.48013,0.48928,0.49793,0.50479,0.51413,0.51983,0.53093,0.53827,0.54599,0.55479,0.56543,0.57282,0.57702,0.59320,0.59771,0.60442,0.61309,0.62343,0.62597,0.63055,0.64183,0.65144,0.65830,0.66229,0.66835,0.68114,0.68778,0.69501,0.70053,0.70886,0.71096,0.72471,0.72867,0.74048,0.74657,0.74975,0.75598,0.76144,0.76603,0.76993,0.78122,0.78623,0.79351,0.80158,0.81000,0.81420,0.81830,0.82297,0.83289,0.83927,0.84424,0.84982,0.86056,0.86687,0.87093,0.87615,0.87887,0.88650,0.89466,0.89980,0.90630,0.91381,0.92114,0.92927,0.93811,0.94616,0.95553,0.96222,0.96990,0.97856,0.98952,0.99667,1.00000
HD85503,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00005,0.00011,0.00033,0.00077,0.00163,0.00371,0.00535,0.00917,0.01205,0.03030,0.04736,0.07245,0.10740,0.14822,0.19628,0.24574,0.30898,0.38233,0.47198,0.52020,0.63553,0.58160,0.56443,0.62840,0.69872,0.72625,0.80656,0.85652,0.90526,0.94699,0.97379,0.98900,1.00000,0.98826,0.97912,0.97941,0.98700,0.97625,0.91716,0.89034,0.88183,0.85913,0.83712,0.81860,0.78621,0.77566,0.75331,0.72192,0.69545,0.67020,0.63103,0.56753,0.52129,0.49648,0.48061,0.46120,0.44393,0.42047,0.40644,0.39113,0.36727,0.34476,0.32658,0.31148,0.29757,0.28418,0.27187,0.25420,0.24079,0.22790,0.21652,0.20887,0.19876,0.19088,0.18203,0.17272,0.16468,0.15706,0.15081,0.14510,0.13829,0.13144,0.12105,0.11450,0.11027,0.10219,0.09778,0.09419,0.09109,0.08654,0.08375,0.08135,0.07901,0.07619,0.07428,0.06701,0.06452,0.06230,0.06223,0.06030,0.05839,0.05500,0.05394,0.05289,0.05320,0.05295,0.05262,0.05166,0.05128,0.05087,0.05038,0.04957,0.04922,0.04894,0.04810,0.04704,0.04661,0.04562,0.04539,0.04497,0.04427,0.04328,0.04365,0.04260,0.04156,0.04097
HD85503,logg,0.00000,0.00004,0.00397,0.00885,0.01149,0.01463,0.01935,0.02288,0.02777,0.03372,0.03721,0.03883,0.05142,0.06348,0.11477,0.12521,0.15142,0.17252,0.21045,0.24440,0.28647,0.33604,0.38574,0.44164,0.50676,0.56836,0.62902,0.69868,0.75594,0.80697,0.85356,0.89589,0.91020,0.90772,0.90865,0.91568,0.94624,0.94787,0.95240,0.95908,0.96802,0.96803,0.96360,0.96056,0.95158,0.94854,0.95251,0.93993,0.94478,0.96190,0.97804,0.99568,1.00000,0.99009,0.98748,0.98523,0.96542,0.94700,0.95000,0.94708,0.93149,0.92806,0.90640,0.90387,0.89702,0.87862,0.86969,0.86038,0.85586,0.84668,0.83785,0.83470,0.83096,0.82824,0.82734,0.82171,0.81363,0.81052,0.80703,0.80951,0.80489,0.79915,0.79935,0.79573,0.79050,0.78830,0.78592,0.78164,0.77673,0.77236,0.76875,0.76538,0.76211,0.75833,0.75314,0.74798,0.74385,0.73846,0.73396,0.73162,0.72880,0.72381,0.71870,0.71504,0.71004,0.70634,0.70190,0.69631,0.69194,0.68782,0.68339,0.67908,0.67434,0.66965,0.66532,0.66118,0.65784,0.65310,0.64871,0.64423,0.63984,0.63577,0.63213,0.62776,0.62400,0.62013,0.61786,0.61425,0.61002,0.60645,0.60356,0.60058,0.59740,0.59526,0.59267
HD62509,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.00178,0.00446,0.19862,0.41228,0.51539,0.55565,0.59554,1.00000,0.71756,0.33180,0.02335,0.00796,0.00603,0.00482,0.00443,0.00513,0.00444,0.00526,0.00538,0.00410,0.00534,0.00429,0.00358,0.00335,0.00274,0.00215,0.00170,0.00150,0.00119,0.00089,0.00077,0.00061,0.00053,0.00042,0.00039,0.00031,0.00027,0.00024,0.00022,0.00022,0.00016,0.00014,0.00009,0.00009,0.00008,0.00007,0.00007,0.00007,0.00007,0.00006,0.00006,0.00004,0.00004,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00003,0.00003,0.00003,0.00003,0.00004,0.00004,0.00005,0.00005,0.00006,0.00006,0.00007,0.00008,0.00009,0.00009,0.00010,0.00012,0.00013,0.00014,0.00015,0.00017,0.00018,0.00020,0.00022,0.00023,0.00026,0.00028,0.00030,0.00033,0.00036,0.00039,0.00042,0.00046,0.00050,0.00054,0.00059,0.00064,0.00069,0.00075,0.00081,0.00087,0.00094,0.00102,0.00109,0.00117,0.00127,0.00136,0.00146,0.00156
HD62509,logg,0.00000,0.00000,0.00000,0.00001,0.00086,0.01357,0.06584,0.17371,0.30761,0.45030,0.60059,0.75047,0.88475,1.00000,0.92257,0.67956,0.21534,0.03756,0.02683,0.02517,0.02527,0.02587,0.02654,0.02797,0.02928,0.03026,0.03134,0.03529,0.04094,0.04531,0.05404,0.06004,0.06391,0.05779,0.05513,0.05457,0.05351,0.05006,0.04773,0.04604,0.04436,0.04254,0.04124,0.04009,0.03954,0.03826,0.03734,0.03629,0.03494,0.03346,0.03169,0.03046,0.02926,0.02777,0.02689,0.02573,0.02479,0.02426,0.02338,0.02291,0.02243,0.02188,0.02153,0.02102,0.02060,0.02011,0.01975,0.01926,0.01882,0.01845,0.01798,0.01755,0.01718,0.01675,0.01641,0.01601,0.01567,0.01529,0.01499,0.01463,0.01435,0.01408,0.01378,0.01345,0.01321,0.01289,0.01267,0.01238,0.01208,0.01182,0.01163,0.01136,0.01115,0.01091,0.01069,0.01049,0.01024,0.01005,0.00987,0.00966,0.00946,0.00927,0.00911,0.00894,0.00875,0.00859,0.00843,0.00825,0.00812,0.00796,0.00780,0.00767,0.00754,0.00740,0.00724,0.00716,0.00700,0.00689,0.00677,0.00665,0.00655,0.00645,0.00631,0.00620,0.00612,0.00601,0.00592,0.00580,0.00571,0.00562,0.00552,0.00544,0.00535,0.00526,0.00518
HD113226,magV,0.00000,0.00000,0.00000,0.00275,0.58587,0.71671,1.00000,0.53578,0.21972,0.05353,0.00879,0.00237,0.00136,0.00060,0.00021,0.00055,0.00013,0.00018,0.00018,0.00009,0.00010,0.00011,0.00009,0.00006,0.00005,0.00003,0.00003,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD113226,logg,0.00000,0.00000,0.00000,0.00002,0.00357,0.16644,0.82215,0.98094,0.90301,0.83506,0.74153,0.70719,0.58861,0.61808,0.70249,1.00000,0.17312,0.00123,0.00099,0.00082,0.00075,0.00067,0.00061,0.00060,0.00049,0.00073,0.00060,0.00068,0.00065,0.00060,0.00059,0.00048,0.00046,0.00042,0.00038,0.00035,0.00033,0.00031,0.00029,0.00027,0.00024,0.00020,0.00018,0.00018,0.00017,0.00016,0.00016,0.00014,0.00013,0.00011,0.00011,0.00010,0.00009,0.00009,0.00008,0.00008,0.00008,0.00007,0.00007,0.00007,0.00007,0.00006,0.00006,0.00006,0.00006,0.00005,0.00006,0.00005,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000
HD100407,magV,0.00000,0.00000,0.00000,0.00000,0.00026,0.00819,0.68693,0.80777,1.00000,0.58425,0.39187,0.40852,0.32484,0.18993,0.05835,0.25003,0.18920,0.13293,0.07607,0.03748,0.01225,0.00429,0.00206,0.00128,0.00107,0.00104,0.00114,0.00124,0.00136,0.00151,0.00163,0.00174,0.00182,0.00191,0.00202,0.00211,0.00220,0.00230,0.00241,0.00253,0.00265,0.00281,0.00295,0.00303,0.00305,0.00313,0.00321,0.00328,0.00337,0.00336,0.00333,0.00338,0.00338,0.00339,0.00336,0.00330,0.00322,0.00315,0.00306,0.00294,0.00281,0.00267,0.00252,0.00236,0.00220,0.00203,0.00187,0.00171,0.00155,0.00140,0.00126,0.00113,0.00100,0.00089,0.00079,0.00071,0.00065,0.00059,0.00055,0.00051,0.00048,0.00045,0.00043,0.00041,0.00039,0.00036,0.00034,0.00032,0.00029,0.00027,0.00025,0.00024,0.00022,0.00020,0.00019,0.00017,0.00016,0.00015,0.00014,0.00013,0.00012,0.00012,0.00011,0.00010,0.00010,0.00009,0.00009,0.00008,0.00008,0.00008,0.00007,0.00007,0.00007,0.00007,0.00006,0.00006,0.00006,0.00006,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003
HD100407,logg,0.00000,0.00000,0.00000,0.00000,0.00049,0.00509,0.01340,0.32985,0.75404,0.93541,1.00000,0.95064,0.90238,0.97030,0.73856,0.02617,0.00149,0.00123,0.00124,0.00088,0.00096,0.00092,0.00081,0.00079,0.00066,0.00091,0.00102,0.00104,0.00092,0.00077,0.00077,0.00064,0.00065,0.00058,0.00053,0.00050,0.00048,0.00044,0.00040,0.00037,0.00033,0.00029,0.00027,0.00026,0.00024,0.00022,0.00022,0.00021,0.00019,0.00018,0.00017,0.00016,0.00015,0.00015,0.00013,0.00012,0.00011,0.00012,0.00011,0.00011,0.00011,0.00010,0.00009,0.00008,0.00008,0.00007,0.00007,0.00007,0.00007,0.00007,0.00006,0.00006,0.00006,0.00006,0.00006,0.00005,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001
HD107328,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.00021,0.00081,0.00243,0.00509,0.00945,0.01989,0.03843,0.13976,0.21059,0.34231,0.58038,0.75246,0.77622,0.52722,0.47516,0.52589,0.58121,0.63403,0.68023,0.74408,0.83172,0.89624,0.96310,1.00000,0.99490,0.97509,0.95775,0.95956,0.93969,0.92999,0.92727,0.92414,0.91675,0.90664,0.89425,0.87408,0.84590,0.81678,0.80149,0.78827,0.77115,0.74576,0.70921,0.69013,0.66537,0.65225,0.64085,0.62966,0.61518,0.60688,0.59631,0.58721,0.59237,0.57493,0.56510,0.55377,0.54426,0.53473,0.52581,0.51480,0.50488,0.49181,0.48439,0.47558,0.46706,0.45998,0.45380,0.44841,0.44384,0.43576,0.43063,0.41727,0.40719,0.39908,0.39070,0.38263,0.37475,0.36747,0.36025,0.35183,0.34392,0.33619,0.32898,0.32205,0.31727,0.31279,0.30946,0.30506,0.30189,0.29859,0.29502,0.29098,0.28770,0.28469,0.27704,0.27366,0.27108,0.26488,0.26167,0.25834,0.25426,0.25099,0.24763,0.24349,0.24111,0.23800,0.23098,0.22775,0.22593,0.21620,0.21400,0.21154,0.19699,0.19593,0.19302,0.19288,0.18690,0.18674,0.18734,0.18834,0.18967,0.19162,0.19067,0.19319,0.19523,0.19869,0.19596,0.19850,0.20039
HD107328,logg,0.00003,0.01760,0.04103,0.08003,0.11579,0.14325,0.16123,0.17634,0.18366,0.20715,0.26449,0.32190,0.40934,0.41451,0.84918,0.87902,1.00000,0.85798,0.81460,0.80864,0.79285,0.77623,0.76462,0.75729,0.76226,0.78035,0.81809,0.85642,0.88437,0.89827,0.87692,0.85476,0.83886,0.83233,0.80609,0.80086,0.79734,0.79041,0.77823,0.77303,0.76611,0.75302,0.74287,0.73287,0.72866,0.72680,0.71969,0.70580,0.67974,0.66700,0.64952,0.63973,0.63181,0.62753,0.61973,0.61905,0.61869,0.61826,0.62246,0.62169,0.62166,0.62135,0.62002,0.61907,0.61661,0.61401,0.61246,0.60935,0.60700,0.60443,0.60231,0.60073,0.59790,0.59572,0.59467,0.59204,0.59077,0.58831,0.58619,0.58369,0.58234,0.58023,0.57903,0.57786,0.57637,0.57450,0.57287,0.57145,0.57019,0.56921,0.56739,0.56635,0.56525,0.56398,0.56264,0.56266,0.56052,0.56033,0.56000,0.55797,0.55742,0.55631,0.55498,0.55381,0.55261,0.55155,0.54984,0.54888,0.54761,0.54596,0.54562,0.54447,0.54367,0.54267,0.54187,0.54120,0.54071,0.53950,0.53841,0.53882,0.53753,0.53710,0.53618,0.53527,0.53435,0.53323,0.53212,0.53116,0.52978,0.52850,0.52733,0.52673,0.52581,0.52592,0.52502
HD220009,magV,0.00000,0.00000,0.00000,0.00000,0.00002,0.00013,0.00053,0.00135,0.00269,0.00531,0.01033,0.02128,0.04630,0.08607,0.10002,0.10609,0.12881,0.15854,0.18844,0.22282,0.25555,0.28847,0.32322,0.35694,0.39616,0.45869,0.51412,0.56229,0.59705,0.64209,0.65625,0.68269,0.70657,0.72747,0.75123,0.77027,0.78921,0.80823,0.82516,0.83970,0.84723,0.86217,0.86893,0.88345,0.89801,0.90342,0.87701,0.88535,0.89238,0.89972,0.90698,0.91358,0.91972,0.92682,0.93618,0.94406,0.95132,0.95622,0.96275,0.96799,0.97213,0.97557,0.97910,0.97905,0.98148,0.98410,0.98711,0.99012,0.99343,0.99481,0.99705,0.99917,1.00000,0.99770,0.99442,0.99047,0.98541,0.98020,0.97656,0.97337,0.96985,0.96621,0.96320,0.95925,0.95685,0.95530,0.95347,0.95151,0.94975,0.94767,0.94577,0.94376,0.94223,0.94043,0.93918,0.93689,0.93460,0.93151,0.92975,0.92636,0.92373,0.92054,0.91716,0.91215,0.90765,0.90328,0.89887,0.89430,0.88979,0.88464,0.88179,0.87634,0.87356,0.87007,0.86520,0.86043,0.85666,0.85277,0.84993,0.84489,0.84181,0.83729,0.83273,0.83010,0.82775,0.82301,0.81806,0.81254,0.80919,0.80463,0.80083,0.79778,0.79501,0.79048,0.78943
HD220009,logg,0.15151,0.13900,0.08754,0.07500,0.07800,0.08493,0.09073,0.10882,0.12574,0.14637,0.17660,0.19487,0.21161,0.54003,0.68369,1.00000,0.75251,0.75462,0.75359,0.76477,0.77331,0.76996,0.77575,0.78682,0.80443,0.84753,0.88599,0.91430,0.91667,0.92648,0.90171,0.89277,0.88597,0.87550,0.87262,0.87006,0.86912,0.86841,0.86738,0.86483,0.85580,0.85360,0.84276,0.84203,0.84208,0.83586,0.80429,0.80018,0.79665,0.79510,0.79430,0.79342,0.79202,0.79145,0.79301,0.79498,0.79573,0.79574,0.79640,0.79629,0.79651,0.79595,0.79569,0.79396,0.79329,0.79305,0.79314,0.79384,0.79424,0.79403,0.79424,0.79452,0.79483,0.79387,0.79186,0.78987,0.78761,0.78595,0.78470,0.78307,0.78190,0.78074,0.77960,0.77852,0.77764,0.77780,0.77758,0.77723,0.77739,0.77761,0.77823,0.77806,0.77858,0.77874,0.77897,0.77943,0.77952,0.77990,0.77995,0.78047,0.78064,0.78051,0.77966,0.77923,0.77856,0.77787,0.77658,0.77586,0.77569,0.77539,0.77493,0.77484,0.77472,0.77361,0.77295,0.77282,0.77266,0.77246,0.77211,0.77168,0.77147,0.77140,0.77083,0.77109,0.77175,0.77058,0.76990,0.76996,0.76937,0.76878,0.76806,0.76799,0.76888,0.76826,0.76955
HD29139,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00042,0.00089,0.00142,0.00222,0.00326,0.00465,0.00630,0.00860,0.01083,0.01437,0.01846,0.02370,0.02937,0.03664,0.04695,0.05567,0.06972,0.08159,0.09749,0.10670,0.10904,0.11916,0.13121,0.14068,0.14870,0.15922,0.17126,0.18573,0.19969,0.21408,0.22939,0.24314,0.25864,0.27259,0.28958,0.30164,0.31858,0.32807,0.33971,0.33260,0.34361,0.34190,0.35358,0.36455,0.37208,0.38212,0.40130,0.41254,0.42808,0.44592,0.45602,0.46867,0.48434,0.49602,0.50614,0.51691,0.53919,0.54678,0.55666,0.56912,0.58283,0.59462,0.60661,0.62382,0.62806,0.63762,0.65212,0.66373,0.67250,0.67966,0.68832,0.70259,0.71154,0.71966,0.72963,0.73597,0.74251,0.74985,0.76115,0.77068,0.77685,0.78764,0.80013,0.80927,0.81801,0.82290,0.83122,0.83697,0.84603,0.85278,0.86187,0.86668,0.87583,0.88241,0.89087,0.89607,0.90278,0.89908,0.90717,0.91251,0.92353,0.92616,0.92972,0.93920,0.94655,0.95022,0.95660,0.96370,0.96796,0.96814,0.96949,0.97699,0.97844,0.98412,0.98960,0.98956,0.99278,1.00000,0.98717,0.99235
HD29139,logg,0.02036,0.03068,0.04364,0.05651,0.11108,0.06221,0.03581,0.00905,0.00201,0.00124,0.00456,0.00670,0.02022,0.03728,1.00000,0.88424,0.83019,0.76228,0.74033,0.73877,0.73683,0.73758,0.75231,0.76521,0.77700,0.79478,0.82822,0.84900,0.88425,0.88262,0.87282,0.84873,0.84064,0.83834,0.81603,0.81431,0.81388,0.81066,0.80375,0.80259,0.80167,0.79467,0.78480,0.77384,0.77345,0.77292,0.76883,0.75750,0.74330,0.73431,0.70888,0.70052,0.69003,0.68824,0.68281,0.68128,0.67807,0.68277,0.68050,0.68463,0.68231,0.68280,0.68155,0.68032,0.67958,0.67615,0.67435,0.67179,0.67160,0.66890,0.66840,0.66776,0.66503,0.66368,0.66200,0.65995,0.65971,0.65868,0.65650,0.65553,0.65445,0.65318,0.65141,0.65046,0.65001,0.64821,0.64740,0.64595,0.64436,0.64343,0.64231,0.64106,0.64143,0.63961,0.63874,0.63823,0.63718,0.63696,0.63648,0.63570,0.63546,0.63445,0.63390,0.63231,0.63174,0.63140,0.63012,0.62856,0.62716,0.62720,0.62601,0.62440,0.62466,0.62334,0.62182,0.62227,0.62106,0.62000,0.62079,0.62078,0.61901,0.61863,0.61774,0.61677,0.61539,0.61385,0.61319,0.61226,0.61078,0.60977,0.60859,0.60797,0.60807,0.60804,0.60776
HD18884,magV,0.00000,0.01036,0.02802,0.03981,0.05572,0.08149,0.03985,0.02602,0.00007,0.00000,0.00031,0.00000,0.00044,0.00094,0.05845,0.47783,1.00000,0.82620,0.69852,0.64843,0.60149,0.56548,0.55564,0.53720,0.52764,0.53618,0.53733,0.56517,0.56100,0.55733,0.50917,0.50000,0.49029,0.48385,0.47482,0.46911,0.46096,0.45280,0.44586,0.44135,0.42548,0.41462,0.39981,0.39357,0.38643,0.38390,0.36901,0.36114,0.35481,0.35226,0.35018,0.34752,0.34507,0.34013,0.33436,0.33039,0.32501,0.32052,0.31738,0.31472,0.31227,0.30782,0.30413,0.29897,0.29628,0.29207,0.28822,0.28516,0.28275,0.28025,0.27524,0.26804,0.26342,0.26242,0.26086,0.25984,0.25865,0.25672,0.25415,0.25173,0.24864,0.24605,0.24300,0.24102,0.23868,0.23620,0.23447,0.23205,0.22979,0.22752,0.22545,0.22323,0.22042,0.21811,0.21552,0.21346,0.21112,0.20945,0.20722,0.20437,0.20322,0.20419,0.20320,0.20254,0.20163,0.20134,0.20060,0.19927,0.19854,0.19778,0.19667,0.19461,0.19328,0.19145,0.19039,0.18809,0.18597,0.18423,0.18234,0.18062,0.17909,0.17765,0.17658,0.17671,0.17462,0.17390,0.17191,0.17006,0.16929,0.16762,0.16721,0.16602,0.16466,0.16373,0.16212
HD18884,logg,0.15812,0.14548,0.17191,0.18131,0.06857,0.03425,0.01618,0.01105,0.00828,0.00570,0.01085,0.00373,0.00555,0.00883,0.05962,0.41294,0.73006,1.00000,0.83761,0.81291,0.82434,0.79769,0.81661,0.80815,0.81671,0.82999,0.84300,0.84611,0.85405,0.84509,0.82060,0.80095,0.79038,0.78385,0.76438,0.75522,0.74959,0.74235,0.73214,0.72650,0.71664,0.70285,0.68932,0.67895,0.67496,0.67165,0.65896,0.65120,0.64172,0.63596,0.62223,0.61531,0.60764,0.60290,0.59621,0.59258,0.58762,0.58645,0.58149,0.57960,0.57709,0.57415,0.57116,0.56901,0.56588,0.56333,0.56087,0.55911,0.55760,0.55530,0.55307,0.55058,0.54472,0.54525,0.54324,0.54144,0.53976,0.53776,0.53578,0.53384,0.53193,0.53004,0.52806,0.52651,0.52480,0.52314,0.52126,0.51978,0.51841,0.51667,0.51504,0.51367,0.51233,0.51092,0.50969,0.50854,0.50712,0.50610,0.50482,0.50355,0.50214,0.50158,0.50055,0.49948,0.49856,0.49742,0.49620,0.49481,0.49361,0.49249,0.49153,0.49016,0.48950,0.48826,0.48692,0.48629,0.48493,0.48371,0.48264,0.48118,0.48043,0.47985,0.47878,0.47824,0.47704,0.47590,0.47471,0.47355,0.47274,0.47162,0.47047,0.47036,0.46979,0.46921,0.46921
HD157244,magV,1.00000,0.18549,0.05988,0.03074,0.01503,0.00090,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD157244,logg,1.00000,0.22492,0.14143,0.12002,0.11238,0.12453,0.16008,0.09431,0.04098,0.02391,0.02607,0.02240,0.04724,0.15837,0.30929,0.32853,0.27592,0.27413,0.27660,0.27776,0.27119,0.25868,0.25075,0.24561,0.24266,0.24732,0.24932,0.25068,0.24735,0.24386,0.23280,0.22326,0.21780,0.21223,0.20770,0.20388,0.20134,0.19843,0.19582,0.19343,0.18981,0.18769,0.18148,0.17879,0.17679,0.17449,0.16829,0.16508,0.16189,0.16024,0.15818,0.15616,0.15464,0.15319,0.15204,0.15098,0.14986,0.14907,0.14816,0.14729,0.14619,0.14505,0.14408,0.14310,0.14203,0.14118,0.14031,0.13949,0.13882,0.13790,0.13711,0.13639,0.13559,0.13459,0.13389,0.13309,0.13229,0.13147,0.13083,0.13022,0.12953,0.12877,0.12812,0.12747,0.12693,0.12640,0.12581,0.12530,0.12486,0.12414,0.12371,0.12323,0.12271,0.12227,0.12178,0.12149,0.12107,0.12063,0.12029,0.12008,0.11969,0.11938,0.11932,0.11898,0.11863,0.11832,0.11803,0.11778,0.11747,0.11724,0.11697,0.11665,0.11653,0.11615,0.11571,0.11549,0.11507,0.11497,0.11471,0.11438,0.11418,0.11395,0.11366,0.11368,0.11412,0.11398,0.11366,0.11358,0.11370,0.11356,0.11341,0.11364,0.11380,0.11364,0.11418
HD189319,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00110,0.01727,0.06480,0.08865,0.05243,0.06476,0.07714,0.11067,0.92847,0.59896,0.76131,0.69067,0.64011,0.64815,0.66421,0.68920,0.68555,0.76520,0.80332,0.81969,0.81715,0.84625,0.92469,0.92269,0.95931,0.99383,1.00000,0.91710,0.89305,0.90103,0.89947,0.81824,0.81951,0.83132,0.83041,0.82376,0.81724,0.80900,0.81951,0.81733,0.80959,0.80228,0.80321,0.79413,0.78598,0.72069,0.70224,0.68925,0.68353,0.68540,0.67902,0.65594,0.65694,0.65368,0.66578,0.66591,0.66684,0.66107,0.65687,0.65308,0.65063,0.64575,0.63924,0.63301,0.63044,0.62904,0.62761,0.62761,0.62499,0.62370,0.61414,0.60720,0.59298,0.58300,0.57992,0.57685,0.57250,0.57024,0.56662,0.56272,0.56256,0.56148,0.55970,0.55711,0.55525,0.55165,0.55027,0.54981,0.54536,0.53995,0.53486,0.53138,0.52653,0.51949,0.51746,0.51255,0.50452,0.50085,0.49686,0.49351,0.49348,0.48915,0.48685,0.48647,0.48539,0.47671,0.47441,0.47245,0.47363,0.47241,0.46922,0.47194,0.46789,0.46667,0.46200,0.45731,0.45671,0.45167,0.44801,0.44607,0.44234,0.43891,0.43311,0.42882,0.42592,0.42183,0.41914,0.41742
HD189319,logg,0.14625,0.09173,0.10088,0.12760,0.10761,0.08677,0.06108,0.06780,0.05565,0.03881,0.04936,0.03143,0.04316,0.06131,0.16551,0.82717,0.83461,1.00000,0.76398,0.72290,0.70832,0.69386,0.69573,0.69242,0.70031,0.70299,0.71616,0.72590,0.74936,0.75963,0.75655,0.76944,0.77472,0.77550,0.75104,0.74068,0.74121,0.73511,0.72015,0.71429,0.70568,0.70136,0.68880,0.68106,0.67859,0.67791,0.67418,0.66971,0.66757,0.66754,0.65929,0.65061,0.64452,0.63944,0.62525,0.61700,0.61332,0.60763,0.59495,0.59204,0.58768,0.58403,0.58241,0.57612,0.57459,0.57200,0.56873,0.56676,0.56692,0.56489,0.56205,0.56043,0.55885,0.55767,0.55648,0.55594,0.55504,0.55385,0.55196,0.55055,0.55061,0.54857,0.54846,0.54864,0.54748,0.54608,0.54536,0.54444,0.54420,0.54307,0.54195,0.54146,0.54115,0.54082,0.54040,0.53947,0.53875,0.53815,0.53741,0.53698,0.53633,0.53589,0.53493,0.53395,0.53323,0.53231,0.53177,0.53105,0.52985,0.52933,0.52896,0.52778,0.52718,0.52663,0.52560,0.52535,0.52467,0.52425,0.52367,0.52263,0.52168,0.52108,0.52050,0.52014,0.51962,0.51933,0.51836,0.51780,0.51691,0.51655,0.51605,0.51594,0.51525,0.51542,0.51559
HD11695,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00018,0.00020,0.00007,0.00030,0.00042,0.40393,0.01429,0.02586,0.03030,0.06223,0.04773,0.08149,0.04349,0.10739,0.08850,0.16017,0.13072,0.08412,0.24096,0.18754,0.17382,0.27114,0.29971,0.23382,0.17832,0.17048,0.20500,0.30574,0.39132,0.39446,0.32682,0.25173,0.21206,0.21165,0.24681,0.29564,0.37109,0.43208,0.44292,0.42693,0.37365,0.32280,0.27970,0.25345,0.25251,0.26117,0.30270,0.37054,0.45004,0.51500,0.54960,0.54763,0.51050,0.43872,0.38660,0.34851,0.32073,0.29966,0.30441,0.33186,0.38132,0.43986,0.50477,0.57072,0.62989,0.67775,0.69198,0.66955,0.64720,0.60206,0.52463,0.47170,0.43251,0.40698,0.39519,0.39896,0.41216,0.44010,0.47752,0.52247,0.57490,0.63399,0.69740,0.73740,0.79028,0.82947,0.84229,0.85425,0.83861,0.80120,0.75126,0.70209,0.64423,0.57325,0.53361,0.50244,0.48191,0.47229,0.47010,0.47652,0.48603,0.50225,0.53097,0.57147,0.60275,0.63986,0.68390,0.73468,0.78750,0.85789,0.90338,0.94117,0.97768,0.99441,1.00000,0.99580,0.97302,0.94705,0.95156,0.90843,0.86796,0.81678,0.76575
HD11695,logg,0.00954,0.02770,0.02096,0.00210,0.00020,0.00002,0.00071,0.00000,0.00000,0.00001,0.00000,0.00000,0.00003,0.00009,0.00006,0.00032,0.00528,0.16738,0.08215,0.16973,0.27647,0.36181,0.45211,0.52144,0.58166,0.68355,0.75852,0.82930,0.89682,0.90708,0.93825,0.93899,0.93990,0.92758,0.96868,0.97892,0.98228,0.98345,0.98786,0.99572,1.00000,0.98325,0.97754,0.96350,0.95830,0.96084,0.96397,0.95660,0.94517,0.94116,0.92277,0.91851,0.91474,0.91412,0.91389,0.91800,0.92158,0.92805,0.92866,0.93482,0.93411,0.93390,0.93279,0.93300,0.92994,0.91318,0.92500,0.92145,0.91820,0.91611,0.90939,0.90348,0.90493,0.90220,0.90395,0.90190,0.90211,0.90091,0.89814,0.89762,0.89543,0.89241,0.89170,0.89086,0.88893,0.88516,0.88550,0.88360,0.88126,0.87949,0.87713,0.87479,0.87246,0.86958,0.86674,0.86458,0.86253,0.86115,0.86164,0.85945,0.85894,0.85811,0.85520,0.85386,0.85200,0.84936,0.84734,0.84587,0.84376,0.84180,0.84009,0.83789,0.83587,0.83163,0.81084,0.82567,0.82365,0.82251,0.82120,0.81965,0.81839,0.81868,0.82198,0.82414,0.82191,0.81906,0.81639,0.81384,0.81103,0.80674,0.80386,0.79961,0.79786,0.79715,0.79649
HD22049,magV,0.14886,0.18678,0.20901,0.22704,0.25307,0.27704,0.29786,0.30073,0.34647,0.44102,0.44033,0.39215,0.40501,0.40988,0.42364,0.44848,0.53368,0.41975,0.55540,0.46656,0.44074,0.47952,0.49095,0.49863,0.44469,0.44684,0.56545,0.47050,0.61463,0.48210,0.53458,0.60763,0.61744,0.71109,0.62963,0.56952,0.62716,0.35749,0.45147,0.62056,0.64364,0.45440,0.52016,0.67363,0.60701,0.64543,0.69733,0.81978,0.88384,0.82388,0.60248,0.78081,0.51678,0.69248,0.61262,0.78021,0.78117,0.52408,0.75426,0.53619,0.67631,0.96875,0.73267,0.94901,0.77254,0.72753,0.77837,0.70461,0.83176,0.58631,0.74272,0.75646,0.72625,0.80065,0.69110,0.80309,0.76989,0.72242,0.84333,0.74588,0.71840,0.81096,0.74583,0.80674,0.76422,0.75509,0.79718,0.73270,0.75239,0.80604,0.69157,0.76140,0.88925,0.79032,0.74893,0.75287,0.77922,0.67509,0.67037,0.73585,0.76757,0.57429,0.87544,0.94021,0.66626,0.47863,0.61608,0.92311,1.00000,0.85287,0.63906,0.63421,0.80558,0.87601,0.76078,0.63974,0.44401,0.47136,0.53692,0.57106,0.63538,0.66935,0.51213,0.54653,0.73230,0.92260,0.77218,0.56980,0.48438,0.63677,0.84299,0.65821,0.42072,0.53434,0.59514
HD22049,logg,0.56975,0.63470,0.66504,0.69427,0.72568,0.75676,0.77566,0.80332,0.83971,0.86070,0.86876,0.87767,0.88653,0.89837,0.90932,0.92286,0.92364,0.92875,0.92646,0.92938,0.95223,0.95613,0.96013,0.96587,0.98968,0.95903,0.94851,0.97837,0.96903,0.96605,0.97231,1.00000,0.99684,0.97446,0.97914,0.96645,0.98113,0.95447,0.97018,0.97159,0.97571,0.96483,0.96356,0.96119,0.96029,0.94791,0.95525,0.93958,0.95058,0.91725,0.91589,0.90602,0.89681,0.90869,0.88288,0.88347,0.86189,0.86627,0.84304,0.83063,0.82213,0.83440,0.81869,0.79013,0.79875,0.77497,0.77561,0.75311,0.73758,0.74063,0.72066,0.71121,0.70330,0.69084,0.67404,0.66379,0.64527,0.63649,0.61974,0.61375,0.59744,0.58484,0.57826,0.56353,0.55112,0.54081,0.52103,0.51614,0.50439,0.48109,0.47614,0.46582,0.44227,0.43813,0.42866,0.41868,0.40639,0.39474,0.38306,0.37391,0.36485,0.34794,0.34122,0.32873,0.31764,0.30319,0.29034,0.27421,0.27191,0.26459,0.25532,0.24954,0.24014,0.22937,0.22135,0.21263,0.20156,0.19478,0.18748,0.17958,0.17416,0.17009,0.16131,0.15654,0.14810,0.14149,0.13357,0.12812,0.12138,0.11638,0.11156,0.10693,0.10114,0.09804,0.09269
HD103095,magV,0.48849,0.53902,0.55640,0.57643,0.59494,0.61410,0.62530,0.64173,0.68315,0.68250,0.66822,0.66459,0.67010,0.67260,0.66310,0.68565,0.68657,0.72318,0.70605,0.71421,0.68045,0.70498,0.69935,0.70215,0.69250,0.72587,0.70243,0.69259,0.75229,0.73057,0.72327,0.73766,0.72285,0.71186,0.77078,0.77186,0.73157,0.79582,0.73482,0.76706,0.75377,0.76134,0.71545,0.74548,0.81137,0.79258,0.76444,0.81020,0.76710,0.80678,0.80673,0.77133,0.76610,0.81376,0.75971,0.81391,0.78222,0.86396,0.78677,0.81748,0.82024,0.82541,0.83820,0.78529,0.86057,0.80981,0.88875,0.81360,0.85489,0.84208,0.85789,0.84111,0.85169,0.83928,0.86132,0.86989,0.85904,0.90123,0.82376,0.90293,0.89115,0.89221,0.86729,0.91114,0.89192,0.92162,0.88169,0.88480,0.86238,0.93521,0.90131,0.93412,0.91903,0.95117,0.90929,0.92247,0.92410,0.92042,1.00000,0.90623,0.98069,0.87837,0.96807,0.92429,0.93551,0.92117,0.93187,0.96246,0.97957,0.93959,0.99313,0.95577,0.94979,0.96752,0.99053,0.98507,0.97346,0.95721,0.97588,0.98213,0.99245,0.95059,0.96344,0.98726,0.96768,0.93560,0.99215,0.96821,0.96404,0.96611,0.94805,0.96893,0.98972,0.99092,0.98866
HD103095,logg,0.00909,0.01264,0.01414,0.01581,0.01771,0.01980,0.02229,0.02477,0.02735,0.02934,0.03085,0.03226,0.03377,0.03572,0.03750,0.03943,0.04122,0.04307,0.04466,0.04642,0.04824,0.05014,0.05201,0.05425,0.05652,0.05848,0.06060,0.06298,0.06540,0.06768,0.06989,0.07251,0.07509,0.07772,0.08028,0.08311,0.08585,0.08882,0.09165,0.09448,0.09753,0.10085,0.10409,0.10743,0.11061,0.11428,0.11761,0.12110,0.12490,0.12870,0.13266,0.13641,0.14062,0.14475,0.14909,0.15349,0.15768,0.16232,0.16691,0.17181,0.17668,0.18172,0.18699,0.19195,0.19729,0.20297,0.20852,0.21401,0.21997,0.22637,0.23208,0.23864,0.24496,0.25112,0.25783,0.26462,0.27165,0.27897,0.28607,0.29387,0.30185,0.30938,0.31737,0.32565,0.33338,0.34193,0.35056,0.35925,0.36862,0.37769,0.38717,0.39689,0.40684,0.41646,0.42680,0.43709,0.44779,0.45803,0.46922,0.48036,0.49205,0.50280,0.51448,0.52638,0.53800,0.55059,0.56332,0.57551,0.58864,0.60196,0.61481,0.62865,0.64274,0.65540,0.66925,0.68432,0.69922,0.71365,0.72830,0.74335,0.76020,0.77403,0.78874,0.80450,0.82198,0.83947,0.85670,0.87351,0.89100,0.90755,0.92372,0.94044,0.95976,0.97927,1.00000
HD201091,magV,0.46132,0.37118,0.42007,0.46410,0.49847,0.56621,0.57496,0.57732,0.62262,0.64245,0.64748,0.66877,0.66169,0.66619,0.66897,0.69283,0.71659,0.73346,0.74259,0.74270,0.74268,0.75627,0.74424,0.74946,0.78556,0.80757,0.80463,0.79305,0.79538,0.79549,0.80448,0.80866,0.82320,0.81943,0.82520,0.83999,0.84568,0.84423,0.85884,0.85252,0.85601,0.86180,0.86722,0.87308,0.87829,0.88287,0.88940,0.88954,0.89225,0.88199,0.89576,0.90051,0.90509,0.91722,0.91146,0.91659,0.93188,0.91613,0.91341,0.91000,0.91760,0.90419,0.93672,0.92340,0.93071,0.93975,0.92234,0.95177,0.93654,0.92433,0.92845,0.92882,0.95187,0.96121,0.94861,0.94561,0.94716,0.93811,0.94325,0.94472,0.94765,0.96159,0.97127,0.96346,0.96498,0.95005,0.94627,0.94885,0.94501,0.97854,0.97854,0.97290,0.97044,0.97696,0.98091,0.97441,0.96256,0.95569,0.95554,0.94845,0.95285,0.95504,0.94814,0.95997,0.95378,0.96780,0.97884,0.95300,0.95464,0.94352,0.95580,0.98376,0.98549,0.98747,0.97479,0.97959,0.99151,0.96713,0.97886,0.96825,0.96507,0.95928,0.97218,1.00000,0.99519,0.97049,0.97087,0.95839,0.98881,0.95302,0.98028,0.97004,0.97097,0.97705,0.99111
HD201091,logg,0.45421,0.33636,0.37598,0.41766,0.46058,0.50144,0.51972,0.52392,0.53911,0.54683,0.55267,0.56256,0.57410,0.58613,0.59575,0.60606,0.61625,0.62240,0.62596,0.63040,0.63502,0.64672,0.65307,0.65658,0.66827,0.68262,0.68467,0.68708,0.69120,0.69487,0.69962,0.70730,0.70961,0.72012,0.72325,0.72947,0.73404,0.73856,0.75037,0.75239,0.75713,0.76584,0.76794,0.77014,0.77383,0.77286,0.78828,0.79041,0.80065,0.80392,0.80952,0.81357,0.81423,0.81846,0.81694,0.82157,0.82725,0.83335,0.84558,0.84605,0.85404,0.85177,0.85447,0.85146,0.85500,0.85798,0.86290,0.88335,0.88294,0.88426,0.88809,0.88477,0.89611,0.90190,0.89345,0.89747,0.89453,0.90317,0.90781,0.91756,0.91490,0.91918,0.92913,0.92371,0.92120,0.91918,0.92944,0.93535,0.93697,0.94004,0.94246,0.94336,0.94859,0.94249,0.95154,0.95523,0.96048,0.95971,0.96261,0.96638,0.96099,0.95779,0.96069,0.96873,0.97184,0.97937,0.97640,0.97247,0.97172,0.97677,0.97461,0.99426,0.99154,0.98573,0.98920,0.99712,0.99520,0.99326,0.98892,0.98943,0.99724,0.99510,0.99221,0.99678,0.99465,0.99485,1.00000,0.99094,0.99970,0.99826,0.99899,0.99762,0.99955,0.99860,0.99842
HD201092,magV,0.00441,0.00529,0.00713,0.00954,0.01369,0.01780,0.02214,0.04293,0.06049,0.07053,0.06930,0.10730,0.11763,0.07539,0.13177,0.08380,0.11623,0.09000,0.09995,0.08719,0.14025,0.11321,0.13357,0.14587,0.18260,0.20623,0.23903,0.25935,0.22276,0.31665,0.25457,0.28182,0.56387,0.38526,0.40369,0.39851,0.40945,0.42388,0.40155,0.35264,0.38712,0.34976,0.29829,0.31756,0.29447,0.26425,0.24303,0.23744,0.22160,0.27160,0.16087,0.23303,0.21091,0.12773,0.12570,0.12657,0.12955,0.16904,0.18884,0.22812,0.21778,0.24789,0.29096,0.32071,0.39250,0.44158,0.43327,0.45812,0.50571,0.57916,0.57962,0.52784,0.67576,0.68970,0.62697,0.64533,0.68190,0.63090,0.57615,0.52580,0.54117,0.53616,0.52493,0.41804,0.37680,0.34130,0.30581,0.38993,0.39087,0.32157,0.20154,0.15571,0.14012,0.14115,0.23162,0.16431,0.33500,0.34090,0.23063,0.25574,0.29483,0.34143,0.40555,0.48387,0.55320,0.58032,0.63284,0.68253,0.73841,0.71163,0.87978,0.94110,1.00000,0.86855,0.96894,0.92369,0.90675,0.87519,0.80709,0.85518,0.83995,0.71257,0.58098,0.56777,0.41960,0.46913,0.36792,0.34096,0.28182,0.23939,0.20285,0.18798,0.18061,0.18342,0.18148
HD201092,logg,0.50846,0.17763,0.20107,0.22230,0.24728,0.27449,0.30277,0.33391,0.36564,0.39757,0.45152,0.47340,0.48906,0.50624,0.52655,0.52647,0.52128,0.52140,0.51522,0.53533,0.54590,0.55411,0.56372,0.56090,0.57968,0.59487,0.59907,0.61814,0.61682,0.61995,0.60479,0.61111,0.64659,0.61685,0.62481,0.63624,0.64582,0.66646,0.67973,0.68664,0.67927,0.66907,0.66225,0.67608,0.68059,0.68559,0.70112,0.72217,0.72252,0.71313,0.71725,0.71604,0.72041,0.72175,0.72767,0.74454,0.76604,0.76374,0.75676,0.75852,0.75938,0.75907,0.77037,0.78511,0.79340,0.77710,0.78336,0.79227,0.79467,0.80251,0.81379,0.81098,0.81455,0.80911,0.81080,0.81127,0.82648,0.83609,0.85202,0.85633,0.84997,0.83641,0.83503,0.83826,0.84684,0.86164,0.87870,0.88455,0.87609,0.85388,0.86347,0.86788,0.86868,0.87602,0.91067,0.90383,0.87170,0.89019,0.89764,0.89807,0.90045,0.90021,0.91862,0.90252,0.91567,0.92530,0.91418,0.91856,0.92052,0.94356,0.94668,0.92199,0.94087,0.93242,0.94509,0.94100,0.94360,0.94692,0.94642,0.95200,0.96591,0.97554,0.97952,0.98122,0.96594,0.95616,0.94804,0.97389,0.97674,0.97853,0.97598,0.99186,0.99558,1.00000,0.97781


==> anc/gfuncs_YY.csv <==
# G-functions (age PDFs) for the Gaia benchmark stars derived using YY isochrones
# Supplement to the paper "Benchmark ages for the Gaia benchmark stars"
#
# Columns:
# starid -- HD number of star
# method -- description of the method used to derive the age ('magV' for magnitude-based and 'logg' for logg-based)
# The rest of the columns give the G-function at the age of the column header (0.1 to 15.0 in steps of 0.1)
#
name,method,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8,1.9,2.0,2.1,2.2,2.3,2.4,2.5,2.6,2.7,2.8,2.9,3.0,3.1,3.2,3.3,3.4,3.5,3.6,3.7,3.8,3.9,4.0,4.1,4.2,4.3,4.4,4.5,4.6,4.7,4.8,4.9,5.0,5.1,5.2,5.3,5.4,5.5,5.6,5.7,5.8,5.9,6.0,6.1,6.2,6.3,6.4,6.5,6.6,6.7,6.8,6.9,7.0,7.1,7.2,7.3,7.4,7.5,7.6,7.7,7.8,7.9,8.0,8.1,8.2,8.3,8.4,8.5,8.6,8.7,8.8,8.9,9.0,9.1,9.2,9.3,9.4,9.5,9.6,9.7,9.8,9.9,10.0,10.1,10.2,10.3,10.4,10.5,10.6,10.7,10.8,10.9,11.0,11.1,11.2,11.3,11.4,11.5,11.6,11.7,11.8,11.9,12.0,12.1,12.2,12.3,12.4,12.5,12.6,12.7,12.8,12.9,13.0,13.1,13.2,13.3,13.4,13.5,13.6,13.7,13.8,13.9,14.0,14.1,14.2,14.3,14.4,14.5,14.6,14.7,14.8,14.9,15.0
HD61421,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00014,0.00054,0.00496,0.02120,0.04854,0.10528,0.20989,0.68608,1.00000,0.91774,0.88970,0.45666,0.17407,0.02318,0.00390,0.00117,0.00051,0.00038,0.00060,0.00136,0.00457,0.00795,0.00106,0.00004,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD61421,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00019,0.00188,0.01332,0.05809,0.19330,0.39502,0.65906,0.89578,1.00000,0.90715,0.67522,0.42870,0.23868,0.10550,0.03972,0.01456,0.00587,0.00267,0.00086,0.00047,0.00088,0.00209,0.00369,0.00465,0.00420,0.00294,0.00162,0.00080,0.00044,0.00024,0.00012,0.00006,0.00003,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD84937,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00007,0.00012,0.00020,0.00034,0.00054,0.00084,0.00134,0.00207,0.00320,0.00479,0.00713,0.01041,0.01503,0.02181,0.02974,0.04018,0.05353,0.06983,0.09458,0.12220,0.15691,0.19799,0.24822,0.31027,0.35788,0.41380,0.46920,0.52420,0.57957,0.63449,0.69325,0.74530,0.79740,0.84447,0.88482,0.92166,0.95263,0.97269,0.99133,0.99893,1.00000,0.99229,0.97732,0.95230,0.92145,0.88058,0.83809,0.78665,0.73132,0.67525,0.61503,0.55638,0.49322,0.43854
HD84937,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00007,0.00012,0.00021,0.00037,0.00064,0.00109,0.00166,0.00251,0.00373,0.00552,0.00810,0.01164,0.01653,0.02330,0.03225,0.04444,0.05887,0.07722,0.09985,0.12806,0.16277,0.20200,0.24972,0.30315,0.36523,0.43387,0.47543,0.52128,0.56670,0.61025,0.65488,0.69641,0.73746,0.77361,0.80630,0.83655,0.86599,0.89460,0.91957,0.94150,0.95989,0.97546,0.98646,0.99536,0.99961,1.00000,0.99802,0.99137,0.98179,0.96820,0.95106,0.93161,0.90871,0.88402,0.85720,0.82707
HD84937,magV_alpha04,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00005,0.00008,0.00013,0.00020,0.00032,0.00049,0.00078,0.00121,0.00189,0.00290,0.00444,0.00655,0.00963,0.01380,0.01951,0.02788,0.03876,0.05390,0.07417,0.10060,0.13481,0.17271,0.21645,0.27025,0.33215,0.40460,0.48566,0.57600,0.66912,0.76339,0.85391,0.89749,0.93502,0.96788,0.99008,1.00000,0.99005,0.96046,0.91550,0.85489,0.78961,0.74468,0.69619,0.64787,0.59566,0.54229,0.49176,0.43923,0.38741,0.34010,0.29411,0.25435,0.21857,0.18438,0.15468,0.12831,0.10412,0.08396,0.06670,0.05189,0.04018
HD84937,logg_alpha04,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00006,0.00010,0.00016,0.00025,0.00039,0.00062,0.00094,0.00145,0.00220,0.00333,0.00496,0.00736,0.01070,0.01519,0.02104,0.02925,0.04013,0.05431,0.07270,0.09658,0.12607,0.16286,0.20712,0.25509,0.31051,0.37209,0.44080,0.51604,0.59865,0.68378,0.76944,0.85394,0.93533,0.96186,0.98037,0.99486,1.00000,0.99722,0.98675,0.97098,0.94936,0.92306,0.89156,0.87767,0.85938,0.84109,0.81749,0.79365,0.76739,0.73751,0.70677,0.67533,0.64300,0.61137,0.58088,0.55040,0.51904,0.48661,0.45827,0.42737,0.39903,0.37047,0.34263
HD49933,magV,0.00133,0.00130,0.00054,0.00191,0.00197,0.00414,0.00363,0.00689,0.00982,0.01379,0.01218,0.02311,0.02648,0.04371,0.04787,0.07238,0.08610,0.11688,0.14543,0.16483,0.26676,0.31191,0.29248,0.28898,0.55797,0.65888,0.79559,0.95020,1.00000,0.77514,0.93765,0.81140,0.66185,0.53293,0.45410,0.34299,0.41188,0.49399,0.53461,0.47314,0.48371,0.47710,0.43271,0.36763,0.30799,0.24959,0.19516,0.14880,0.11173,0.08090,0.06093,0.04431,0.03156,0.02162,0.01420,0.00904,0.00545,0.00318,0.00176,0.00092,0.00052,0.00028,0.00014,0.00007,0.00003,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD49933,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00002,0.00002,0.00011,0.00015,0.00040,0.00071,0.00232,0.00422,0.01037,0.01788,0.03714,0.06421,0.11115,0.18044,0.27953,0.38149,0.57812,0.79717,0.96561,1.00000,0.93242,0.89231,0.80037,0.67576,0.55498,0.46870,0.42449,0.43490,0.48691,0.53429,0.55710,0.48596,0.41802,0.35022,0.28630,0.23030,0.18019,0.13752,0.10327,0.07490,0.05254,0.03846,0.02732,0.01912,0.01301,0.00856,0.00553,0.00354,0.00219,0.00129,0.00075,0.00051,0.00033,0.00022,0.00014,0.00009,0.00005,0.00003,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD23249,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00010,0.00031,0.00096,0.00273,0.00756,0.02066,0.04984,0.11329,0.23619,0.42480,0.62979,0.82788,0.95118,1.00000,0.98741,0.94746,0.88723,0.82258,0.74098,0.67026,0.58767,0.50455,0.43449,0.37254,0.33078,0.28605,0.24700,0.21616,0.18401,0.15541,0.13358,0.11633,0.09828,0.08631,0.07342,0.06165,0.05347,0.04307,0.03624,0.02895,0.02282,0.01796,0.01374,0.01134,0.00945,0.00771,0.00623,0.00497,0.00398,0.00311,0.00245,0.00192,0.00149,0.00117,0.00088,0.00068,0.00051,0.00038,0.00029,0.00022,0.00017,0.00012,0.00009,0.00007,0.00005,0.00004,0.00003,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD23249,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00004,0.00010,0.00024,0.00055,0.00127,0.00267,0.00402,0.00628,0.00920,0.01392,0.01960,0.02843,0.03892,0.05460,0.07224,0.09513,0.11221,0.13660,0.16240,0.19361,0.22695,0.27441,0.31843,0.36442,0.42051,0.47969,0.53571,0.58691,0.63844,0.68930,0.74160,0.80162,0.84596,0.89034,0.92050,0.96689,0.97017,0.96833,0.96374,0.96241,1.00000,0.99722,0.98996,0.97410,0.95624,0.92259,0.90289,0.88318,0.86509,0.84047,0.82050,0.79163,0.75571,0.72270,0.69038,0.65566,0.62390,0.59274,0.55906,0.52742,0.49050,0.45965,0.42170,0.39387,0.35981,0.32616,0.30247,0.27712,0.25746,0.23295,0.21312,0.19405,0.17636,0.15733,0.14167,0.12408,0.11402,0.10243,0.09437,0.08589,0.07739,0.06936,0.06240,0.05489,0.04955,0.04447,0.03990,0.03583,0.03245,0.02898,0.02599,0.02312,0.02089,0.01787,0.01574,0.01394,0.01240,0.01091,0.00964,0.00819,0.00724,0.00622,0.00548,0.00455,0.00390,0.00330
HD140283,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00003,0.00008,0.00018,0.00034,0.00061,0.00110,0.00190,0.00329,0.00554,0.00918,0.01485,0.02368,0.03719,0.05504,0.08059,0.11550,0.16439,0.22914,0.31581,0.43240,0.57484,0.76362,1.00000
HD140283,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00003,0.00004,0.00007,0.00011,0.00013,0.00016,0.00022,0.00031,0.00043,0.00047,0.00054,0.00066,0.00082,0.00105,0.00136,0.00178,0.00233,0.00304,0.00395,0.00429,0.00477,0.00544,0.00628,0.00736,0.00866,0.01027,0.01221,0.01450,0.01716,0.01855,0.02040,0.02271,0.02553,0.02892,0.03284,0.03733,0.04259,0.04853,0.05509,0.05686,0.05932,0.06215,0.06559,0.06966,0.07443,0.07957,0.08518,0.09141,0.09810,0.10265,0.10790,0.11415,0.12070,0.12808,0.13664,0.14575,0.15532,0.16593,0.17687,0.18358,0.19064,0.19820,0.20685,0.21580,0.22549,0.23609,0.24660,0.25806,0.26941,0.27853,0.28843,0.29925,0.31110,0.32326,0.33648,0.35021,0.36519,0.38002,0.39550,0.40722,0.41979,0.43278,0.44683,0.46176,0.47683,0.49301,0.50961,0.52769,0.54539,0.56098,0.57766,0.59486,0.61254,0.63113,0.64953,0.66842,0.68862,0.70758,0.72719,0.74465,0.76140,0.77821,0.79525,0.81271,0.82944,0.84542,0.86298,0.87909,0.89443,0.89706,0.89807,0.89985,0.90122,0.90344,0.90515,0.90778,0.91082,0.91308,0.91630,0.92575,0.93469,0.94352,0.95217,0.96123,0.96849,0.97690,0.98462,0.99224,1.00000
HD18907,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00004,0.00011,0.00027,0.00061,0.00119,0.00210,0.00289,0.00397,0.00535,0.00710,0.00952,0.01256,0.01643,0.02180,0.02885,0.03894,0.04573,0.05385,0.06341,0.07455,0.08883,0.10394,0.12170,0.14525,0.17072,0.19952,0.23041,0.26247,0.29787,0.33008,0.36636,0.40595,0.44441,0.48778,0.53136,0.57241,0.59993,0.62977,0.65724,0.68788,0.71547,0.74478,0.77094,0.79996,0.82694,0.85408,0.86785,0.88805,0.90443,0.91605,0.92728,0.94207,0.95640,0.97220,0.97832,0.98488,0.98833,0.99165,0.99701,0.99784,0.99593,0.99863,1.00000,0.99134,0.99515,0.99095,0.98251,0.99014,0.98339,0.97883,0.97847,0.96501,0.95782,0.94439,0.93700,0.93194,0.92690,0.92368,0.91724,0.90886,0.90028,0.89846,0.88975,0.88034,0.87030,0.86837,0.86173,0.85495,0.84935,0.84026,0.83708,0.83062,0.82070,0.81436,0.80695,0.79649,0.78865,0.78380,0.77885,0.76944,0.76267,0.75746,0.74906,0.73963,0.73276,0.72341
HD18907,logg,0.47093,0.51331,0.52912,0.53398,0.53138,0.51919,0.53151,0.54718,0.53639,0.53968,0.54874,0.54426,0.54984,0.55244,0.55241,0.55596,0.56285,0.56880,0.56526,0.55655,0.57243,0.57864,0.57348,0.56879,0.57236,0.58623,0.59172,0.58933,0.58529,0.58950,0.59766,0.60094,0.60404,0.60506,0.60370,0.60145,0.60057,0.60204,0.60510,0.60986,0.61126,0.61323,0.61574,0.61699,0.61908,0.61994,0.62179,0.62194,0.62385,0.62590,0.62848,0.63101,0.63393,0.63646,0.63886,0.64119,0.64317,0.64525,0.64756,0.65094,0.65319,0.65496,0.65890,0.66178,0.66530,0.66602,0.66935,0.67231,0.67374,0.67538,0.68079,0.68548,0.68904,0.69214,0.69584,0.69737,0.69946,0.70330,0.70432,0.70665,0.70864,0.71207,0.71491,0.71848,0.72344,0.72653,0.72971,0.73310,0.73623,0.73979,0.74424,0.74807,0.75198,0.75527,0.75913,0.76245,0.76608,0.76829,0.77209,0.77454,0.77908,0.78197,0.78591,0.79057,0.79364,0.79837,0.80044,0.80359,0.80720,0.81045,0.81384,0.81883,0.82194,0.82618,0.82998,0.83429,0.83797,0.84195,0.84604,0.84948,0.85488,0.85953,0.86343,0.86829,0.87328,0.87685,0.88137,0.88546,0.88999,0.89439,0.89945,0.90375,0.91004,0.91475,0.91922,0.92449,0.92944,0.93490,0.94101,0.94636,0.95155,0.95642,0.96127,0.96817,0.97414,0.97806,0.98298,0.98980,0.99412,1.00000
HD18907,magV_alpha04,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00009,0.00046,0.00169,0.00483,0.00753,0.01166,0.01781,0.02796,0.04279,0.06555,0.09790,0.14168,0.19893,0.26868,0.31471,0.36960,0.42359,0.48000,0.54642,0.61082,0.67678,0.74330,0.81150,0.88038,0.90954,0.93937,0.96026,0.97839,0.99273,1.00000,0.99733,0.99203,0.98219,0.96184,0.96357,0.96020,0.95493,0.94616,0.92753,0.91034,0.88592,0.85968,0.83477,0.80350,0.78007,0.75951,0.73394,0.71498,0.69089,0.67357,0.65612,0.63721,0.61743,0.59934,0.57924,0.56197,0.54269,0.52525,0.50901,0.49101,0.47171,0.45551,0.43907,0.42216,0.40864,0.39559,0.38247,0.36672,0.35331,0.34125,0.33012,0.31711,0.30557,0.29387,0.28622,0.27756,0.27019,0.26301,0.25581,0.24814,0.24094,0.23255,0.22538,0.21921,0.21185,0.20480,0.19741,0.19094,0.18381,0.17723,0.17072,0.16437,0.15813,0.15247,0.14909,0.14475,0.14056,0.13630,0.13285,0.12860,0.12502,0.12191,0.11864,0.11505,0.11113,0.10756,0.10376,0.09999,0.09734,0.09388,0.09183,0.08853,0.08529,0.08283
HD18907,logg_alpha04,0.49979,0.49016,0.49217,0.47251,0.47741,0.48821,0.48211,0.47270,0.48239,0.49105,0.48921,0.48356,0.48829,0.48882,0.49466,0.49808,0.49807,0.49412,0.50021,0.50460,0.50535,0.50963,0.51603,0.52179,0.52071,0.52293,0.52699,0.53326,0.53927,0.54373,0.54686,0.54974,0.55359,0.55669,0.56098,0.56447,0.56875,0.57319,0.57645,0.57941,0.58212,0.58520,0.58748,0.58945,0.59306,0.59616,0.59915,0.60353,0.60770,0.61204,0.61539,0.61876,0.62225,0.62663,0.63106,0.63562,0.63978,0.64480,0.64800,0.65213,0.65489,0.65794,0.66178,0.66524,0.66884,0.67228,0.67536,0.68009,0.68463,0.68860,0.69145,0.69435,0.69744,0.70039,0.70430,0.70799,0.71182,0.71628,0.72099,0.72428,0.72709,0.73018,0.73304,0.73656,0.73906,0.74322,0.74636,0.74960,0.75376,0.75790,0.76120,0.76471,0.76787,0.77186,0.77530,0.77855,0.78370,0.78704,0.79047,0.79430,0.79726,0.80061,0.80457,0.80801,0.81186,0.81551,0.82046,0.82380,0.82849,0.83334,0.83715,0.84030,0.84432,0.84942,0.85257,0.85742,0.86137,0.86423,0.86961,0.87421,0.87715,0.88084,0.88459,0.88836,0.89154,0.89675,0.90066,0.90394,0.90716,0.91043,0.91474,0.91920,0.92518,0.92826,0.93350,0.93780,0.94245,0.94695,0.95239,0.95566,0.95992,0.96359,0.96902,0.97320,0.97800,0.98244,0.98709,0.99086,0.99620,1.00000
HD121370,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.01098,0.38356,1.00000,0.88948,0.27397,0.24346,0.19896,0.21878,0.12202,0.03890,0.00833,0.00848,0.00179,0.00009,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD121370,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.00534,0.04420,0.42095,0.91190,1.00000,0.74015,0.45618,0.35516,0.27440,0.22185,0.16633,0.09384,0.05511,0.02400,0.00928,0.00719,0.00564,0.00310,0.00114,0.00027,0.00004,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00005,0.00024,0.00074,0.00186,0.00336,0.00610,0.00430,0.00654,0.00156,0.00179,0.00065,0.00039,0.00046,0.00063,0.00355,0.01140,0.03225,0.08885,0.21546,0.44833,0.77857,1.00000,0.85491,0.46301,0.19134,0.10893,0.05791,0.02797,0.01401,0.00614,0.00239,0.00091,0.00030,0.00008,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD2151,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00004,0.00014,0.00038,0.00076,0.00111,0.00134,0.00130,0.00110,0.00078,0.00048,0.00026,0.00017,0.00028,0.00098,0.00351,0.01070,0.02855,0.06628,0.12928,0.21505,0.33103,0.47526,0.64191,0.80183,0.92053,0.99743,1.00000,0.94177,0.82722,0.72638,0.62223,0.51850,0.41999,0.33625,0.25823,0.19328,0.14322,0.10201,0.07317,0.05660,0.04399,0.03368,0.02559,0.01920,0.01441,0.01083,0.00804,0.00586,0.00429,0.00283,0.00181,0.00118,0.00075,0.00046,0.00028,0.00017,0.00011,0.00006,0.00004,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00002,0.00034,0.00015,0.00390,0.00304,0.01444,0.00792,0.03690,0.03163,0.05682,0.07078,0.13392,0.17554,0.19792,0.18411,0.36916,0.95246,0.52963,0.47468,0.59421,0.44002,1.00000,0.77807,0.58763,0.43565,0.32907,0.21141,0.13662,0.08544,0.10293,0.08163,0.01382,0.03202,0.08735,0.00683,0.00510,0.03021,0.07668,0.07290,0.02776,0.00676,0.00715,0.01836,0.03203,0.02820,0.01747,0.01402,0.01530,0.01249,0.00868,0.00669,0.00612,0.00440,0.00309,0.00213,0.00141,0.00107,0.00078,0.00053,0.00033,0.00021,0.00014,0.00011,0.00007,0.00004,0.00002,0.00002,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD128620,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00009,0.00074,0.00263,0.00734,0.01448,0.02736,0.04199,0.06390,0.10475,0.16958,0.23942,0.36803,0.56628,0.61974,0.69163,0.68468,0.79548,1.00000,0.91633,0.84112,0.64938,0.39405,0.22809,0.13896,0.09925,0.04530,0.06831,0.08830,0.05161,0.04490,0.05675,0.04137,0.02440,0.01517,0.01392,0.01527,0.01435,0.01226,0.01111,0.01167,0.01277,0.01216,0.01042,0.00737,0.00517,0.00346,0.00218,0.00120,0.00086,0.00061,0.00038,0.00021,0.00012,0.00006,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD22879,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00003,0.00004,0.00005,0.00005,0.00006,0.00008,0.00009,0.00010,0.00011,0.00015,0.00021,0.00024,0.00025,0.00029,0.00037,0.00048,0.00051,0.00054,0.00064,0.00083,0.00105,0.00118,0.00125,0.00150,0.00195,0.00241,0.00272,0.00285,0.00359,0.00451,0.00490,0.00535,0.00659,0.00847,0.00925,0.01021,0.01295,0.01493,0.01719,0.01887,0.01977,0.02143,0.02453,0.02844,0.03400,0.03939,0.04250,0.04570,0.04780,0.05123,0.05420,0.05966,0.06644,0.07380,0.08345,0.09393,0.10419,0.11388,0.12017,0.12439,0.13050,0.13804,0.15197,0.17250,0.19424,0.21577,0.23308,0.24284,0.25098,0.26053,0.26958,0.27672,0.28837,0.30019,0.31509,0.33482,0.35655,0.38487,0.41435,0.44080,0.45431,0.46412,0.47009,0.47650,0.48736,0.51107,0.54080,0.57938,0.61142,0.64067,0.66612,0.67891,0.68969,0.69907,0.71895,0.74548,0.78827,0.81268,0.84423,0.87523,0.89983,0.92520,0.94770,0.96774,0.98183,0.99085,1.00000
HD22879,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00003,0.00004,0.00006,0.00009,0.00012,0.00018,0.00026,0.00037,0.00053,0.00070,0.00089,0.00116,0.00148,0.00192,0.00245,0.00313,0.00400,0.00509,0.00636,0.00763,0.00900,0.01078,0.01257,0.01481,0.01738,0.02032,0.02385,0.02784,0.03207,0.03734,0.04331,0.04984,0.05742,0.06552,0.07532,0.08591,0.09801,0.11103,0.12625,0.13705,0.14898,0.16269,0.17688,0.19069,0.20611,0.22319,0.24080,0.25894,0.27846,0.29731,0.31763,0.33980,0.35978,0.38197,0.40280,0.42649,0.44853,0.47252,0.49549,0.52532,0.55483,0.58438,0.61349,0.64247,0.67312,0.70034,0.73013,0.75688,0.78635,0.81008,0.83607,0.86189,0.88476,0.90618,0.92854,0.94908,0.96708,0.98356,1.00000
HD22879,magV_alpha04,0.00002,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00003,0.00003,0.00003,0.00004,0.00005,0.00006,0.00007,0.00008,0.00009,0.00012,0.00016,0.00016,0.00015,0.00019,0.00022,0.00026,0.00030,0.00034,0.00039,0.00049,0.00035,0.00058,0.00060,0.00066,0.00083,0.00086,0.00103,0.00113,0.00139,0.00158,0.00174,0.00193,0.00219,0.00249,0.00278,0.00306,0.00332,0.00377,0.00446,0.00510,0.00550,0.00598,0.00706,0.00828,0.00941,0.00980,0.01046,0.01223,0.01507,0.01749,0.01843,0.01932,0.02233,0.02684,0.03114,0.03188,0.03110,0.03485,0.04422,0.05244,0.05614,0.05601,0.05881,0.06682,0.07874,0.08811,0.09270,0.09434,0.10063,0.11020,0.12211,0.13632,0.15034,0.16153,0.17099,0.18094,0.19509,0.20833,0.22709,0.24365,0.26280,0.27404,0.28760,0.29424,0.30216,0.31999,0.35250,0.39843,0.43793,0.45788,0.47419,0.48218,0.48212,0.47651,0.47012,0.46370,0.45941,0.46662,0.48691,0.52741,0.59420,0.66759,0.74325,0.80557,0.84496,0.87500,0.88712,0.89174,0.89485,0.89887,0.90441,0.91618,0.92526,0.93386,0.94942,0.95941,0.97136,0.98383,0.99519,0.99789,0.99833,1.00000,0.99719,0.99275,0.98758,0.97912,0.96718,0.95743,0.94532,0.93360,0.92240,0.90911,0.89236,0.87495,0.85507,0.83482,0.81601,0.79250,0.76905
HD22879,logg_alpha04,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00002,0.00003,0.00004,0.00005,0.00008,0.00010,0.00013,0.00018,0.00024,0.00032,0.00042,0.00056,0.00075,0.00099,0.00131,0.00164,0.00209,0.00260,0.00325,0.00400,0.00495,0.00601,0.00742,0.00902,0.01091,0.01328,0.01613,0.01937,0.02311,0.02762,0.03278,0.03839,0.04515,0.05293,0.06185,0.07095,0.08123,0.09132,0.10399,0.11710,0.13283,0.14789,0.16458,0.18449,0.20435,0.22459,0.24717,0.26881,0.29434,0.31873,0.34570,0.37444,0.40376,0.43176,0.46439,0.49367,0.52484,0.55854,0.58999,0.62356,0.65389,0.68757,0.71939,0.75209,0.78108,0.80559,0.82955,0.85455,0.87576,0.89656,0.91626,0.93323,0.94948,0.96433,0.97752,0.98614,0.99250,0.99704,0.99964,1.00000,0.99799,0.99369,0.98701,0.97935,0.96939,0.95950,0.94732,0.93368,0.91832,0.90155,0.88357,0.86421,0.84355,0.82208,0.79940
HD6582,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00002,0.00001,0.00002,0.00003,0.00005,0.00008,0.00010,0.00010,0.00011,0.00012,0.00010,0.00011,0.00015,0.00022,0.00028,0.00040,0.00054,0.00074,0.00105,0.00135,0.00171,0.00224,0.00290,0.00290,0.00292,0.00287,0.00289,0.00327,0.00520,0.00715,0.00989,0.01445,0.02239,0.02517,0.02664,0.03391,0.03488,0.03734,0.04850,0.06166,0.09991,0.13415,0.18698,0.23077,0.30170,0.38484,0.57509,0.67113,0.77461,0.93757,1.00000
HD6582,logg,0.00001,0.00002,0.00004,0.00005,0.00006,0.00006,0.00008,0.00009,0.00011,0.00011,0.00016,0.00017,0.00020,0.00022,0.00018,0.00017,0.00019,0.00020,0.00019,0.00017,0.00026,0.00035,0.00037,0.00034,0.00032,0.00045,0.00058,0.00065,0.00066,0.00062,0.00070,0.00078,0.00088,0.00097,0.00105,0.00113,0.00117,0.00120,0.00120,0.00121,0.00130,0.00143,0.00155,0.00165,0.00177,0.00190,0.00201,0.00210,0.00220,0.00228,0.00246,0.00264,0.00283,0.00303,0.00324,0.00343,0.00369,0.00394,0.00416,0.00438,0.00475,0.00508,0.00555,0.00599,0.00649,0.00705,0.00760,0.00818,0.00868,0.00929,0.01023,0.01107,0.01188,0.01241,0.01355,0.01458,0.01597,0.01705,0.01806,0.01954,0.02047,0.02186,0.02317,0.02474,0.02601,0.02782,0.02942,0.03149,0.03331,0.03521,0.03719,0.03882,0.04129,0.04362,0.04634,0.04835,0.05115,0.05413,0.05740,0.05971,0.06349,0.06852,0.07189,0.07651,0.08212,0.08644,0.09284,0.09957,0.10453,0.11172,0.11727,0.12326,0.13135,0.13769,0.14388,0.15164,0.15912,0.16601,0.17427,0.18301,0.19461,0.20309,0.21442,0.22905,0.24058,0.25151,0.26864,0.28201,0.29730,0.31304,0.33308,0.35418,0.37029,0.39718,0.41826,0.44129,0.47040,0.49908,0.53122,0.56092,0.59231,0.62737,0.66669,0.70603,0.74143,0.78657,0.84428,0.89618,0.94724,1.00000
HD6582,magV_alpha02,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00003,0.00004,0.00006,0.00007,0.00008,0.00009,0.00010,0.00009,0.00012,0.00013,0.00017,0.00020,0.00028,0.00033,0.00045,0.00058,0.00080,0.00085,0.00110,0.00106,0.00122,0.00112,0.00129,0.00134,0.00175,0.00236,0.00340,0.00428,0.00576,0.00661,0.00677,0.00854,0.00837,0.00788,0.00966,0.01066,0.01417,0.01980,0.02628,0.03440,0.04386,0.05340,0.06703,0.06327,0.07493,0.08071,0.09216,0.10189,0.11982,0.15052,0.18948,0.25342,0.34437,0.42154,0.52666,0.67721,0.78650,0.87809,1.00000
HD6582,logg_alpha02,0.00002,0.00008,0.00013,0.00015,0.00017,0.00018,0.00023,0.00024,0.00025,0.00026,0.00031,0.00031,0.00034,0.00036,0.00042,0.00047,0.00051,0.00052,0.00055,0.00057,0.00069,0.00079,0.00083,0.00085,0.00081,0.00087,0.00094,0.00104,0.00114,0.00120,0.00129,0.00138,0.00146,0.00154,0.00165,0.00177,0.00188,0.00205,0.00222,0.00240,0.00255,0.00269,0.00287,0.00300,0.00321,0.00334,0.00357,0.00375,0.00401,0.00431,0.00459,0.00489,0.00520,0.00553,0.00582,0.00614,0.00658,0.00697,0.00734,0.00774,0.00834,0.00887,0.00943,0.01002,0.01060,0.01141,0.01211,0.01293,0.01442,0.01511,0.01612,0.01711,0.01753,0.01870,0.02005,0.02160,0.02299,0.02447,0.02634,0.02812,0.02945,0.03165,0.03335,0.03581,0.03763,0.04035,0.04239,0.04538,0.04665,0.05084,0.05399,0.05526,0.05893,0.06121,0.06454,0.06791,0.07279,0.07525,0.07965,0.08433,0.08954,0.09497,0.10022,0.10456,0.11009,0.11671,0.12261,0.12956,0.13655,0.14320,0.15179,0.15913,0.16675,0.17675,0.18512,0.19236,0.20207,0.21227,0.22431,0.23305,0.24578,0.25885,0.27229,0.28677,0.30141,0.31684,0.33341,0.35059,0.36888,0.38800,0.41129,0.43392,0.45752,0.47357,0.49672,0.52175,0.54801,0.57529,0.59956,0.62258,0.65338,0.68881,0.71781,0.75349,0.79341,0.82325,0.86964,0.91528,0.95082,1.00000
HD10700,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00000,0.00000,0.00000,0.00001,0.00002,0.00002,0.00002,0.00002,0.00001,0.00002,0.00003,0.00005,0.00007,0.00005,0.00003,0.00008,0.00019,0.00023,0.00013,0.00007,0.00027,0.00060,0.00071,0.00069,0.00074,0.00073,0.00067,0.00057,0.00049,0.00044,0.00046,0.00058,0.00121,0.00247,0.00387,0.00497,0.00406,0.00264,0.00157,0.00215,0.00503,0.00945,0.01296,0.01463,0.01398,0.01211,0.00824,0.00583,0.00608,0.00944,0.01596,0.02682,0.03831,0.04464,0.05551,0.05780,0.06020,0.06278,0.05237,0.04933,0.04370,0.03942,0.04150,0.05421,0.08301,0.13695,0.18711,0.22651,0.23917,0.22547,0.18962,0.15405,0.14509,0.14374,0.16003,0.18649,0.22418,0.29331,0.36828,0.48227,0.56547,0.67538,0.72455,0.70217,0.67574,0.58787,0.52735,0.49712,0.50907,0.60891,0.79106,1.00000
HD10700,logg,0.00003,0.00009,0.00018,0.00021,0.00029,0.00035,0.00049,0.00057,0.00058,0.00060,0.00064,0.00082,0.00155,0.00120,0.00141,0.00170,0.00196,0.00216,0.00264,0.00276,0.00372,0.00500,0.00590,0.00589,0.00518,0.00699,0.00930,0.01074,0.01088,0.00977,0.01133,0.01345,0.01633,0.01900,0.02168,0.02415,0.02610,0.02689,0.02749,0.02729,0.03003,0.03354,0.03752,0.04180,0.04740,0.05390,0.05928,0.06288,0.07020,0.06148,0.06547,0.08506,0.09724,0.11229,0.12108,0.12622,0.13830,0.15903,0.18200,0.19277,0.19975,0.20845,0.22414,0.24864,0.28098,0.30237,0.31572,0.32599,0.35062,0.38033,0.41396,0.42942,0.43473,0.47175,0.51070,0.52254,0.54192,0.58718,0.62139,0.63772,0.65746,0.67650,0.70904,0.72739,0.76292,0.78637,0.81815,0.84162,0.86933,0.88694,0.90074,0.91576,0.90902,0.92362,0.95042,0.97075,0.98454,0.99137,0.99053,0.98609,0.97856,0.98825,0.98319,0.99374,1.00000,0.98284,0.97778,0.95395,0.93999,0.91839,0.90596,0.89333,0.87809,0.86641,0.84124,0.82635,0.79976,0.77822,0.75724,0.73113,0.69598,0.67059,0.63637,0.61824,0.58196,0.56426,0.53275,0.50847,0.47484,0.45049,0.42869,0.39500,0.37428,0.34972,0.33022,0.30472,0.28519,0.26746,0.24445,0.22685,0.20861,0.19251,0.17653,0.15659,0.14234,0.12965,0.11777,0.10697,0.09707,0.08560
HD10700,magV_alpha02,0.00000,0.00004,0.00006,0.00006,0.00008,0.00013,0.00013,0.00016,0.00021,0.00022,0.00034,0.00008,0.00043,0.00055,0.00044,0.00027,0.00083,0.00142,0.00055,0.00170,0.00132,0.00104,0.00210,0.00155,0.00223,0.00203,0.00314,0.00270,0.00487,0.00305,0.00358,0.00385,0.00456,0.00459,0.00539,0.00716,0.01015,0.01204,0.01178,0.01027,0.01304,0.01634,0.01359,0.01826,0.01938,0.02030,0.02555,0.02495,0.02822,0.03595,0.03419,0.04047,0.04603,0.04583,0.05559,0.05147,0.06712,0.08002,0.08486,0.03832,0.04528,0.06357,0.09674,0.14408,0.18389,0.18611,0.14987,0.11676,0.11019,0.11353,0.11343,0.12496,0.14581,0.20447,0.26726,0.34925,0.40269,0.45767,0.45634,0.42998,0.30347,0.19121,0.12411,0.11706,0.18542,0.33248,0.51906,0.69807,0.76262,0.75757,0.60102,0.40048,0.23042,0.15321,0.18865,0.32341,0.56348,0.79317,0.96717,1.00000,0.85067,0.65218,0.43581,0.27440,0.20678,0.22541,0.32940,0.49783,0.68582,0.86813,0.96074,0.96369,0.86734,0.69006,0.51243,0.35009,0.24492,0.19588,0.20954,0.28744,0.37207,0.47139,0.59830,0.66696,0.70255,0.67285,0.59652,0.48474,0.36973,0.26404,0.16947,0.11530,0.09468,0.11242,0.16339,0.23015,0.28506,0.32263,0.33517,0.31437,0.24817,0.19590,0.13245,0.08844,0.05670,0.04601,0.05354,0.06579,0.09109,0.11574
HD10700,logg_alpha02,0.00527,0.01639,0.02152,0.02286,0.02820,0.03144,0.03484,0.03868,0.04326,0.04816,0.06023,0.06005,0.06955,0.07662,0.08440,0.09096,0.09935,0.10854,0.11984,0.12904,0.14697,0.16180,0.17408,0.18676,0.19455,0.21669,0.23612,0.25862,0.28000,0.28876,0.31212,0.33380,0.35254,0.36730,0.38539,0.40378,0.43898,0.47392,0.49281,0.50313,0.52719,0.55119,0.57504,0.60252,0.62682,0.65275,0.67947,0.70551,0.73341,0.76249,0.77515,0.79465,0.81650,0.82435,0.85008,0.85658,0.87760,0.89915,0.98281,1.00000,0.96186,0.90817,0.93379,0.84708,0.81746,0.85333,0.90180,0.93719,0.94317,0.91292,0.85603,0.81644,0.78374,0.77580,0.76950,0.77402,0.75831,0.73864,0.70924,0.67106,0.63656,0.60314,0.57861,0.54581,0.52595,0.49360,0.46378,0.43629,0.39766,0.36411,0.33783,0.31470,0.29176,0.27394,0.25654,0.23832,0.21360,0.19358,0.17913,0.16030,0.14514,0.13122,0.11950,0.10541,0.09423,0.08360,0.07275,0.06487,0.05581,0.04814,0.04356,0.03803,0.03401,0.02955,0.02621,0.02269,0.01932,0.01646,0.01422,0.01196,0.01013,0.00875,0.00760,0.00667,0.00572,0.00484,0.00410,0.00336,0.00282,0.00233,0.00199,0.00169,0.00141,0.00119,0.00101,0.00085,0.00067,0.00055,0.00046,0.00038,0.00030,0.00024,0.00020,0.00016,0.00012,0.00010,0.00008,0.00006,0.00005,0.00004
HD128621,magV,0.42198,0.22896,0.28642,0.24707,0.28125,0.32761,0.39514,0.44894,0.43627,0.48964,0.50702,0.48005,0.49814,0.48878,0.53761,0.52797,0.55078,0.63343,0.64628,0.62793,0.74612,0.81524,0.83862,0.80289,0.79381,0.66999,0.66076,0.78235,0.89582,0.94457,0.76866,0.68583,0.97439,0.89280,0.66298,0.83516,1.00000,0.77902,0.71210,0.90529,0.80728,0.74433,0.90152,0.72095,0.79781,0.83993,0.73517,0.76541,0.79383,0.76521,0.72555,0.73603,0.67531,0.72786,0.64446,0.70531,0.63064,0.65640,0.63075,0.59226,0.58190,0.61512,0.55075,0.55004,0.53668,0.54392,0.52091,0.52863,0.49537,0.48657,0.57371,0.42222,0.40574,0.50082,0.40536,0.59472,0.73058,0.49579,0.19712,0.05709,0.08227,0.20393,0.40240,0.56554,0.58671,0.42734,0.22525,0.09179,0.05643,0.11025,0.19641,0.29595,0.38066,0.39911,0.34278,0.24610,0.13717,0.06987,0.04144,0.04781,0.08111,0.13302,0.18747,0.22290,0.22739,0.19629,0.14231,0.08702,0.04771,0.02919,0.03096,0.05017,0.07853,0.10731,0.12195,0.11188,0.08888,0.06001,0.03546,0.02275,0.01986,0.02314,0.03025,0.04025,0.04900,0.05406,0.05422,0.04735,0.03689,0.02575,0.01575,0.00987,0.00769,0.00949,0.01365,0.01827,0.02201,0.02235,0.02035,0.01581,0.01150,0.00797,0.00554,0.00386,0.00372,0.00443,0.00562,0.00679,0.00738,0.00753
HD128621,logg,0.63376,0.42592,0.40637,0.37518,0.39739,0.43009,0.44967,0.47454,0.49287,0.52348,0.53934,0.55791,0.58893,0.60308,0.62315,0.64141,0.66244,0.68272,0.70615,0.73194,0.74786,0.76698,0.78565,0.80739,0.82780,0.84350,0.85827,0.87642,0.89170,0.91204,0.92100,0.92974,0.94256,0.95332,0.96383,0.97193,0.98304,0.98740,0.99594,0.99918,0.99933,0.99936,1.00000,0.99713,0.99919,0.99922,0.99790,0.99189,0.99073,0.97697,0.96505,0.95128,0.93670,0.92174,0.91087,0.89376,0.88137,0.86843,0.84611,0.82815,0.80410,0.78451,0.76514,0.74452,0.72389,0.71042,0.70122,0.67795,0.67870,0.63630,0.59348,0.62101,0.57384,0.56298,0.55159,0.50143,0.46668,0.44955,0.43300,0.41059,0.39691,0.38005,0.36163,0.34540,0.32837,0.30938,0.29228,0.27525,0.25915,0.24598,0.23316,0.21750,0.20561,0.19164,0.17899,0.16666,0.15385,0.14311,0.13375,0.12335,0.11480,0.10669,0.09961,0.09209,0.08501,0.07896,0.07240,0.06659,0.06130,0.05614,0.05149,0.04707,0.04304,0.03943,0.03572,0.03197,0.02890,0.02610,0.02331,0.02119,0.01905,0.01725,0.01533,0.01393,0.01242,0.01109,0.00996,0.00888,0.00787,0.00695,0.00625,0.00561,0.00496,0.00439,0.00393,0.00345,0.00306,0.00269,0.00236,0.00207,0.00182,0.00161,0.00143,0.00123,0.00108,0.00096,0.00084,0.00073,0.00063,0.00055
HD146233,magV,0.74367,0.41792,0.51357,0.52415,0.49070,0.53329,0.52298,0.61839,0.73882,0.24001,0.44362,0.69293,0.74631,0.58335,0.79204,0.54643,0.80304,0.59899,0.70803,0.76568,0.71292,0.66772,0.62519,0.66083,0.75854,0.76332,0.76677,0.79131,0.79530,0.79091,0.78561,0.78717,0.79909,0.81002,0.81370,0.81712,0.79962,0.83982,0.54884,0.73126,0.51451,1.00000,0.48119,0.79640,0.70631,0.55099,0.76527,0.56593,0.70594,0.62711,0.63959,0.65736,0.56903,0.50996,0.58176,0.51903,0.45746,0.49838,0.51746,0.44035,0.39232,0.40234,0.41583,0.40178,0.36784,0.35229,0.36296,0.34490,0.31083,0.28764,0.28037,0.24509,0.20786,0.19560,0.20788,0.23021,0.23694,0.23029,0.20112,0.15705,0.10713,0.07765,0.07105,0.08694,0.10650,0.12191,0.11647,0.09887,0.07555,0.05183,0.03910,0.03195,0.03203,0.03567,0.04089,0.04529,0.04489,0.03949,0.03264,0.02443,0.01702,0.01191,0.00893,0.00774,0.00809,0.00890,0.01005,0.01052,0.01009,0.00902,0.00724,0.00549,0.00388,0.00267,0.00190,0.00162,0.00167,0.00177,0.00193,0.00190,0.00171,0.00153,0.00131,0.00112,0.00092,0.00079,0.00064,0.00053,0.00043,0.00034,0.00029,0.00024,0.00022,0.00018,0.00016,0.00013,0.00011,0.00009,0.00007,0.00006,0.00005,0.00004,0.00003,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001
HD146233,logg,0.28902,0.11457,0.14543,0.15496,0.18219,0.19345,0.22310,0.25053,0.25413,0.27669,0.36009,0.33560,0.39357,0.40247,0.46202,0.47408,0.52796,0.53350,0.57438,0.61452,0.65955,0.70514,0.75448,0.78820,0.80373,0.83817,0.88044,0.91636,0.94339,0.94974,0.96731,0.97580,0.98310,0.99212,1.00000,0.99975,0.98625,0.96726,0.94317,0.92423,0.88979,0.85550,0.81328,0.77940,0.74453,0.71283,0.68233,0.65621,0.62876,0.60519,0.56276,0.51838,0.47560,0.43641,0.39875,0.36445,0.33299,0.30456,0.28198,0.25945,0.23439,0.20911,0.18644,0.16617,0.14591,0.12875,0.11237,0.09783,0.08494,0.07270,0.06372,0.05511,0.04751,0.04056,0.03469,0.02975,0.02487,0.02107,0.01742,0.01464,0.01227,0.01032,0.00870,0.00722,0.00597,0.00499,0.00405,0.00331,0.00270,0.00218,0.00182,0.00151,0.00126,0.00103,0.00086,0.00071,0.00057,0.00047,0.00037,0.00031,0.00025,0.00020,0.00016,0.00013,0.00010,0.00008,0.00007,0.00005,0.00004,0.00003,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD160691,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00003,0.00005,0.00011,0.00017,0.00031,0.00054,0.00068,0.00179,0.00095,0.00248,0.00662,0.01202,0.01325,0.03057,0.06796,0.08385,0.11826,0.17512,0.22500,0.30082,0.39660,0.48538,0.52320,0.58817,0.70283,0.75116,0.75309,0.82396,0.87650,0.87651,0.92539,1.00000,0.90240,0.77199,0.72644,0.61349,0.43307,0.36145,0.30447,0.24827,0.23062,0.18084,0.08020,0.13679,0.07937,0.06398,0.09531,0.10733,0.10935,0.10385,0.13774,0.15249,0.11776,0.09876,0.10740,0.13685,0.14501,0.12945,0.11192,0.10782,0.11816,0.11362,0.09875,0.08609,0.07231,0.06016,0.05010,0.04139,0.03408,0.02861,0.02439,0.02031,0.01624,0.01285,0.01068,0.00903,0.00746,0.00589,0.00457,0.00353,0.00281,0.00220,0.00168,0.00125,0.00092,0.00068,0.00049,0.00036,0.00025,0.00018,0.00012,0.00009,0.00006,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD160691,logg,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00002,0.00004,0.00005,0.00008,0.00021,0.00019,0.00032,0.00040,0.00069,0.00094,0.00136,0.00183,0.00323,0.00532,0.00807,0.01090,0.01439,0.02341,0.03824,0.05979,0.09212,0.13851,0.19303,0.26504,0.34165,0.42388,0.50936,0.59709,0.68196,0.76511,0.84749,0.90266,0.96060,0.99110,1.00000,0.99945,0.97879,0.96895,0.95561,0.92164,0.86922,0.78815,0.65424,0.52811,0.42153,0.33584,0.26618,0.21533,0.17790,0.14805,0.12497,0.10581,0.09431,0.08591,0.07902,0.07406,0.07159,0.06863,0.06659,0.06435,0.06178,0.05928,0.05684,0.05373,0.05061,0.04708,0.04370,0.03986,0.03606,0.03212,0.02863,0.02510,0.02207,0.01888,0.01601,0.01359,0.01147,0.00966,0.00807,0.00673,0.00552,0.00457,0.00376,0.00309,0.00253,0.00204,0.00166,0.00134,0.00109,0.00087,0.00071,0.00057,0.00046,0.00036,0.00029,0.00023,0.00018,0.00015,0.00011,0.00009,0.00007,0.00005,0.00004,0.00004,0.00003,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00016,0.00100,0.00364,0.00729,0.02540,0.06225,0.13675,0.25468,0.37354,0.59827,0.65699,0.88645,1.00000,0.81832,0.35782,0.13708,0.05927,0.02897,0.01540,0.00768,0.00394,0.00214,0.00163,0.00461,0.00212,0.00925,0.00413,0.00987,0.01182,0.00494,0.00144,0.00039,0.00008,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD102870,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.00025,0.00130,0.00555,0.01848,0.05721,0.14483,0.30693,0.50739,0.71210,0.88198,1.00000,0.97833,0.74374,0.43047,0.20610,0.09335,0.04491,0.02383,0.01336,0.00744,0.00399,0.00230,0.00168,0.00156,0.00166,0.00181,0.00184,0.00203,0.00212,0.00217,0.00199,0.00157,0.00107,0.00064,0.00035,0.00017,0.00007,0.00003,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD124897,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00008,0.00015,0.00027,0.00048,0.00080,0.00127,0.00200,0.00314,0.00478,0.00697,0.00947,0.01188,0.01430,0.01714,0.02128,0.02563,0.02877,0.03367,0.04307,0.05044,0.05356,0.06036,0.06831,0.07665,0.08548,0.09419,0.10373,0.11629,0.12591,0.13993,0.15190,0.16143,0.16906,0.17963,0.19366,0.20161,0.22052,0.24171,0.25848,0.28599,0.30433,0.32680,0.34931,0.36624,0.39131,0.40977,0.43211,0.45628,0.47311,0.49760,0.51239,0.55018,0.57033,0.58812,0.59956,0.63861,0.65957,0.68770,0.72711,0.75745,0.77544,0.79816,0.82327,0.84917,0.86831,0.90227,0.92151,0.94077,0.97095,0.98518,1.00000,0.98980,0.97287,0.96183,0.94848,0.93205,0.92833,0.91805,0.91976,0.89456,0.87811,0.87405,0.87459,0.86636,0.86733,0.86465,0.87123,0.86384,0.86757,0.86425,0.86783,0.85239,0.84411,0.82799,0.82516,0.81441,0.79896,0.78771,0.76728,0.76103,0.74261,0.74673,0.73402,0.72310,0.71411,0.70470,0.68877,0.67619,0.66353,0.64846,0.62894,0.61298,0.60159,0.59158,0.57529,0.55902,0.54947,0.53617,0.52163,0.50700,0.49476,0.48511,0.47260,0.46025,0.44574,0.43747,0.42837,0.41448,0.39792,0.38907,0.37647
HD124897,logg,0.01050,0.00026,0.00002,0.00000,0.00000,0.00000,0.00002,0.00018,0.00108,0.00034,0.00335,0.02852,0.65979,0.80136,0.86000,0.89409,0.89103,0.85366,0.84668,0.83802,0.86699,0.89936,0.93506,0.96944,1.00000,0.99086,0.97698,0.95747,0.93443,0.90648,0.90776,0.90493,0.90567,0.90236,0.89956,0.89594,0.89282,0.88589,0.87889,0.87136,0.87063,0.86679,0.86218,0.85689,0.85289,0.84558,0.83784,0.82852,0.81735,0.80532,0.81011,0.81369,0.81549,0.82098,0.82194,0.82532,0.82883,0.83120,0.83288,0.83199,0.83183,0.83154,0.82963,0.82721,0.82506,0.82245,0.82002,0.81494,0.81279,0.80528,0.81153,0.81289,0.81585,0.81722,0.82083,0.82303,0.82525,0.82981,0.83113,0.83515,0.83488,0.83528,0.83773,0.83828,0.83818,0.84039,0.83926,0.83862,0.83922,0.84035,0.83187,0.82319,0.81501,0.80780,0.80032,0.79256,0.78330,0.77505,0.76527,0.75617,0.75942,0.76344,0.76426,0.76820,0.77269,0.77645,0.78057,0.78367,0.78761,0.79258,0.79061,0.79001,0.78826,0.78762,0.78680,0.78476,0.78401,0.78324,0.78102,0.77774,0.77925,0.77817,0.77863,0.77910,0.78144,0.78062,0.78226,0.78138,0.78189,0.78349,0.77907,0.77677,0.77306,0.76974,0.76511,0.75980,0.75815,0.75302,0.74829,0.74436,0.74585,0.74627,0.74815,0.74798,0.74965,0.75080,0.74981,0.75291,0.75378,0.75572
HD124897,magV_alpha02,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00003,0.00008,0.00021,0.00058,0.00153,0.00304,0.00593,0.01003,0.01670,0.02821,0.04017,0.06078,0.07947,0.11155,0.15539,0.18428,0.22514,0.26933,0.31185,0.33647,0.37787,0.44519,0.49945,0.51011,0.53147,0.61869,0.70947,0.74147,0.78607,0.81995,0.84717,0.87181,0.89669,0.91096,0.91250,0.93232,0.93082,0.96922,0.98774,1.00000,0.98078,0.96919,0.93915,0.92690,0.90154,0.91161,0.89035,0.88829,0.87538,0.86642,0.84069,0.83166,0.79689,0.78047,0.76646,0.74050,0.71339,0.68866,0.66549,0.65176,0.62754,0.61159,0.59090,0.57225,0.54091,0.51754,0.48588,0.47602,0.45375,0.43226,0.41610,0.40576,0.38617,0.36858,0.35608,0.34255,0.33090,0.31273,0.29816,0.27939,0.25891,0.24568,0.22808,0.21282,0.19909,0.18430,0.17361,0.16380,0.15243,0.14323,0.13344,0.12482,0.11651,0.10929,0.10254,0.09524,0.08845,0.08361,0.07909,0.07440,0.06951,0.06511,0.06133,0.05736,0.05399,0.05024,0.04746,0.04376,0.04093,0.03828,0.03618,0.03371,0.03123,0.02948,0.02724,0.02547,0.02373,0.02229,0.02090,0.01965,0.01831,0.01709,0.01586,0.01452,0.01367,0.01295,0.01190,0.01129,0.01067,0.01009,0.00948,0.00913,0.00844,0.00808,0.00767,0.00712,0.00682
HD124897,logg_alpha02,0.01804,0.00251,0.00043,0.00004,0.00009,0.00019,0.00071,0.00467,0.00000,0.00000,0.05434,0.98130,1.00000,0.90604,0.92118,0.91545,0.91236,0.89560,0.90148,0.90622,0.92186,0.93183,0.93814,0.94207,0.93908,0.92927,0.91701,0.90371,0.89137,0.87411,0.86804,0.86245,0.85412,0.84723,0.83711,0.82759,0.81795,0.80591,0.79405,0.78214,0.77989,0.77594,0.77170,0.76668,0.76021,0.75364,0.74541,0.73493,0.72568,0.71346,0.71177,0.70899,0.70901,0.70551,0.70151,0.70004,0.69489,0.68950,0.68515,0.68031,0.67648,0.67407,0.67077,0.66627,0.66452,0.65961,0.65674,0.65224,0.65000,0.64451,0.64241,0.63572,0.63105,0.62761,0.62052,0.61629,0.61093,0.60360,0.59992,0.59370,0.59336,0.59251,0.59181,0.59122,0.59183,0.59056,0.59021,0.59008,0.58973,0.58653,0.58425,0.58057,0.57715,0.57204,0.56854,0.56387,0.55954,0.55706,0.55113,0.54637,0.54513,0.54192,0.54050,0.53740,0.53410,0.53290,0.53005,0.52911,0.52645,0.52377,0.52380,0.52312,0.52271,0.52302,0.52328,0.52213,0.52169,0.52190,0.52196,0.52030,0.52119,0.52078,0.52020,0.52108,0.52114,0.52230,0.52148,0.52099,0.52141,0.52218,0.52080,0.51964,0.51890,0.51655,0.51544,0.51370,0.51149,0.51012,0.50789,0.50602,0.50561,0.50386,0.50350,0.50277,0.50139,0.50129,0.49967,0.49948,0.49796,0.49651
HD122563,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00005,0.00007,0.00009,0.00011,0.00014,0.00017,0.00021,0.00026,0.00032,0.00038,0.00046,0.00056,0.00067,0.00079,0.00093,0.00108,0.00125,0.00144,0.00166,0.00191,0.00219,0.00249,0.00283,0.00321,0.00360,0.00404,0.00449,0.00500,0.00556,0.00616,0.00682,0.00753,0.00830,0.00911,0.00998,0.01093,0.01188,0.01276,0.01366,0.01462,0.01559,0.01667,0.01776,0.01893,0.02018,0.02141,0.02259,0.02450,0.02619,0.02815,0.03040,0.03238,0.03495,0.03741,0.03990,0.04279,0.04587,0.04865,0.05170,0.05528,0.05863,0.06242,0.06619,0.07050,0.07473,0.07983,0.08453,0.08875,0.09316,0.09753,0.10196,0.10697,0.11196,0.11705,0.12255,0.12783,0.13371,0.14070,0.14824,0.15644,0.16482,0.17372,0.18316,0.19365,0.20406,0.21483,0.22566,0.23697,0.24917,0.26186,0.27459,0.28894,0.30320,0.31819,0.33335,0.34891,0.36449,0.38173,0.39847,0.41650,0.43552,0.45524,0.47329,0.49560,0.51675,0.53916,0.56324,0.57681,0.58664,0.59978,0.61049,0.62230,0.63336,0.64480,0.65419,0.66545,0.67691,0.70192,0.73154,0.75949,0.79121,0.82017,0.85362,0.88888,0.92419,0.95892,1.00000
HD122563,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00260,0.01847,0.04086,0.03310,0.04356,0.06144,0.07765,0.09326,0.10408,0.11411,0.12341,0.13369,0.14319,0.15139,0.15692,0.15923,0.17053,0.18262,0.19478,0.20469,0.21034,0.21946,0.23062,0.23891,0.25076,0.25951,0.26900,0.27844,0.28555,0.29124,0.29349,0.30240,0.31116,0.32056,0.32986,0.33773,0.34687,0.35609,0.36317,0.36928,0.37356,0.38921,0.39908,0.41046,0.42460,0.43501,0.44731,0.45857,0.46614,0.47772,0.48432,0.48561,0.48518,0.48497,0.48143,0.48016,0.47619,0.47434,0.47028,0.46704,0.45770,0.46942,0.47295,0.47949,0.48848,0.48957,0.49963,0.50456,0.50861,0.51586,0.52333,0.52600,0.53045,0.53834,0.54025,0.54662,0.55202,0.55902,0.56264,0.57000,0.57519,0.58083,0.58404,0.58621,0.58688,0.59123,0.59427,0.59763,0.59957,0.60014,0.60186,0.60844,0.61493,0.62392,0.63166,0.63956,0.64793,0.65736,0.66573,0.67420,0.68152,0.69191,0.70352,0.71574,0.72646,0.74039,0.75098,0.76335,0.77355,0.78355,0.79265,0.80586,0.81748,0.82971,0.84115,0.85386,0.86269,0.87696,0.88801,0.89979,0.91257,0.91336,0.90617,0.90384,0.89717,0.89349,0.88619,0.88116,0.86989,0.86511,0.85853,0.86751,0.88286,0.89478,0.91050,0.92129,0.93614,0.95405,0.96749,0.97996,1.00000
HD122563,magV_alpha02,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00001,0.00001,0.00001,0.00001,0.00002,0.00002,0.00003,0.00004,0.00005,0.00006,0.00007,0.00009,0.00011,0.00013,0.00016,0.00020,0.00023,0.00028,0.00033,0.00039,0.00046,0.00053,0.00061,0.00070,0.00080,0.00092,0.00105,0.00119,0.00136,0.00153,0.00172,0.00193,0.00216,0.00239,0.00265,0.00293,0.00324,0.00356,0.00393,0.00432,0.00473,0.00516,0.00558,0.00600,0.00646,0.00695,0.00742,0.00795,0.00850,0.00906,0.00963,0.01023,0.01089,0.01162,0.01239,0.01320,0.01406,0.01493,0.01589,0.01686,0.01791,0.01898,0.02006,0.02121,0.02236,0.02361,0.02486,0.02623,0.02757,0.02911,0.03052,0.03227,0.03482,0.03740,0.04023,0.04355,0.04682,0.05046,0.05432,0.05835,0.06285,0.06738,0.07322,0.07943,0.08627,0.09361,0.10158,0.11001,0.11923,0.12958,0.14035,0.15202,0.16323,0.17450,0.18733,0.20070,0.21435,0.23034,0.24496,0.26322,0.28150,0.30028,0.31797,0.33717,0.35727,0.37797,0.40088,0.42290,0.44850,0.47419,0.50378,0.53156,0.55012,0.56717,0.58429,0.60333,0.62190,0.63897,0.65797,0.67698,0.69637,0.71424,0.73882,0.76372,0.78929,0.81747,0.84535,0.87579,0.90585,0.93575,0.96865,1.00000
HD122563,logg_alpha02,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00004,0.00233,0.06512,0.06695,0.06599,0.06124,0.05451,0.05610,0.05390,0.05787,0.06133,0.06567,0.06971,0.07234,0.07324,0.07125,0.07604,0.08045,0.08480,0.08768,0.08975,0.09394,0.09867,0.10380,0.10809,0.11296,0.11686,0.12001,0.12367,0.12516,0.12571,0.13010,0.13383,0.13783,0.14187,0.14633,0.14961,0.15344,0.15676,0.15862,0.16076,0.16590,0.17019,0.17526,0.17943,0.18455,0.18821,0.19188,0.19597,0.19884,0.20186,0.20358,0.20471,0.20583,0.20729,0.20750,0.20818,0.20840,0.20810,0.20736,0.20657,0.20827,0.20977,0.21140,0.21344,0.21480,0.21644,0.21780,0.21898,0.22029,0.22209,0.22326,0.22559,0.22642,0.22852,0.22932,0.23128,0.23202,0.23406,0.23450,0.23679,0.24403,0.25054,0.25731,0.26650,0.27388,0.28246,0.29079,0.29903,0.30857,0.31706,0.32986,0.34278,0.35644,0.37155,0.38662,0.40042,0.41721,0.43473,0.45295,0.47057,0.48791,0.50238,0.52153,0.53853,0.55637,0.57664,0.59281,0.61447,0.63585,0.65524,0.67349,0.69230,0.71103,0.72991,0.75042,0.76818,0.79100,0.81105,0.83648,0.85675,0.86300,0.86693,0.86975,0.87269,0.87780,0.87808,0.87990,0.88222,0.88485,0.88451,0.89578,0.90572,0.91596,0.92855,0.93960,0.95334,0.96691,0.97693,0.99022,1.00000
HD85503,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00005,0.00039,0.00185,0.00530,0.01306,0.03339,0.05058,0.08070,0.09454,0.15242,0.21867,0.22472,0.29000,0.37829,0.40932,0.43018,0.55699,0.79351,1.00000,0.92796,0.70749,0.59657,0.60449,0.68985,0.70615,0.64261,0.57884,0.54661,0.52898,0.52256,0.48553,0.45424,0.40781,0.39250,0.38278,0.36556,0.34084,0.31187,0.28218,0.25584,0.23100,0.20604,0.18124,0.16035,0.14271,0.12530,0.11684,0.11252,0.11004,0.10520,0.09913,0.09177,0.08682,0.08560,0.08273,0.08048,0.07989,0.07763,0.07621,0.07502,0.07377,0.07254,0.07149,0.06842,0.06615,0.06365,0.06120,0.05894,0.05622,0.05369,0.05135,0.04891,0.04609,0.04589,0.04513,0.04248,0.03798,0.03178,0.02638,0.02209,0.01979,0.01859,0.01735,0.01575,0.01423,0.01335,0.01236,0.01189,0.01124,0.01079,0.01029,0.00984,0.00917,0.00881,0.00823,0.00792,0.00757,0.00712,0.00678,0.00638,0.00605,0.00568,0.00535,0.00499,0.00469,0.00441,0.00413,0.00389,0.00368,0.00343,0.00321,0.00303,0.00290,0.00282,0.00270,0.00262,0.00256,0.00246,0.00242,0.00236,0.00228,0.00226,0.00220,0.00207,0.00196,0.00185,0.00178,0.00168,0.00162,0.00156,0.00148,0.00142,0.00136,0.00132,0.00125,0.00119,0.00115,0.00110,0.00105,0.00100,0.00096,0.00092,0.00089
HD85503,logg,0.00000,0.00011,0.00091,0.00601,0.01060,0.01855,0.02633,0.03784,0.04909,0.06338,0.08147,0.09196,0.13867,0.12173,0.14953,0.17030,0.24132,0.29298,0.29136,0.32696,0.40609,0.48921,0.57204,0.65296,0.72678,0.77093,0.81918,0.87416,0.93500,1.00000,0.96856,0.93868,0.90756,0.87705,0.84676,0.81730,0.78822,0.75959,0.73133,0.70276,0.69868,0.69582,0.69109,0.68651,0.68221,0.67708,0.67187,0.66645,0.66063,0.65475,0.64882,0.64207,0.63518,0.62827,0.62069,0.61317,0.60537,0.59698,0.58942,0.58146,0.57925,0.57867,0.57685,0.57635,0.57418,0.57254,0.57041,0.56916,0.56753,0.56620,0.55998,0.55397,0.54877,0.54266,0.53649,0.53101,0.52490,0.51879,0.51229,0.50723,0.50447,0.50251,0.49915,0.49707,0.49475,0.49255,0.49029,0.48814,0.48524,0.48292,0.47647,0.47064,0.46550,0.46057,0.45503,0.44958,0.44436,0.43919,0.43363,0.42865,0.42573,0.42179,0.41739,0.41385,0.40997,0.40658,0.40179,0.39898,0.39526,0.39160,0.38946,0.38733,0.38523,0.38364,0.38146,0.37885,0.37709,0.37495,0.37271,0.37028,0.36784,0.36459,0.36167,0.35933,0.35664,0.35370,0.35142,0.34856,0.34574,0.34316,0.33846,0.33413,0.32945,0.32493,0.32025,0.31564,0.31087,0.30641,0.30183,0.29762,0.29636,0.29536,0.29383,0.29264,0.29177,0.29032,0.28916,0.28805,0.28677,0.28538
HD85503,magV_alpha02,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00003,0.00016,0.00065,0.00406,0.01438,0.03088,0.05039,0.09145,0.13570,0.18798,0.24513,0.31409,0.40249,0.51628,0.63996,0.77476,0.90419,1.00000,0.95039,0.85028,0.74930,0.65668,0.56271,0.48127,0.41627,0.41015,0.45603,0.50018,0.49154,0.41361,0.30605,0.21971,0.18189,0.19011,0.22808,0.25255,0.23835,0.19058,0.13703,0.10880,0.11105,0.12642,0.13451,0.12724,0.10977,0.08697,0.06412,0.04795,0.04007,0.03925,0.04160,0.04392,0.04400,0.04292,0.04005,0.03534,0.03022,0.02485,0.02018,0.01622,0.01342,0.01168,0.01066,0.00956,0.00891,0.00875,0.00879,0.00906,0.00956,0.00983,0.01033,0.01060,0.01062,0.01117,0.01120,0.01072,0.00991,0.00874,0.00755,0.00670,0.00591,0.00542,0.00497,0.00490,0.00499,0.00500,0.00494,0.00485,0.00466,0.00437,0.00399,0.00357,0.00311,0.00310,0.00307,0.00300,0.00296,0.00286,0.00275,0.00263,0.00251,0.00238,0.00222,0.00202,0.00179,0.00159,0.00138,0.00119,0.00102,0.00089,0.00077,0.00068,0.00061,0.00057,0.00053,0.00050,0.00047,0.00045,0.00044,0.00042,0.00042,0.00041,0.00040,0.00038,0.00035,0.00033,0.00032,0.00031,0.00030,0.00029,0.00029,0.00029,0.00028,0.00029,0.00029,0.00030,0.00030,0.00030,0.00031,0.00031,0.00031,0.00030,0.00030
HD85503,logg_alpha02,0.00000,0.00049,0.00235,0.01009,0.01764,0.03139,0.04251,0.05774,0.08352,0.12085,0.27089,0.21585,0.28279,0.27140,0.38501,0.42104,0.56663,0.69586,0.76713,0.89268,0.85122,0.84209,0.86626,0.92226,1.00000,0.98215,0.95917,0.93140,0.90213,0.87051,0.86878,0.86748,0.86535,0.86289,0.86027,0.85583,0.85030,0.84363,0.83539,0.82505,0.82488,0.82419,0.82369,0.82272,0.82149,0.82023,0.81963,0.81789,0.81658,0.81592,0.81218,0.80816,0.80423,0.80103,0.79593,0.79161,0.78723,0.78165,0.77660,0.77160,0.76369,0.75504,0.74642,0.73856,0.73085,0.72316,0.71497,0.70614,0.69833,0.68996,0.68685,0.68412,0.68165,0.67912,0.67638,0.67393,0.67296,0.67191,0.67057,0.66975,0.66804,0.66658,0.66443,0.66166,0.65927,0.65693,0.65429,0.65157,0.64869,0.64518,0.63909,0.63295,0.62550,0.61937,0.61219,0.60582,0.59907,0.59314,0.58712,0.58104,0.57853,0.57572,0.57235,0.56937,0.56603,0.56264,0.55886,0.55441,0.55103,0.54731,0.54130,0.53577,0.53009,0.52570,0.51980,0.51491,0.51071,0.50510,0.50049,0.49647,0.49384,0.49164,0.48817,0.48651,0.48320,0.48047,0.47640,0.47388,0.47036,0.46713,0.46222,0.45746,0.45179,0.44734,0.44170,0.43607,0.43079,0.42512,0.42017,0.41511,0.41414,0.41177,0.41012,0.40891,0.40726,0.40574,0.40407,0.40188,0.40024,0.39866
HD62509,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.05137,0.25517,0.55350,0.78180,0.83539,1.00000,0.61716,0.58242,0.58074,0.48978,0.45477,0.37616,0.08697,0.06428,0.08624,0.09077,0.10393,0.12422,0.15180,0.17396,0.12148,0.10232,0.09352,0.07873,0.06244,0.04927,0.03731,0.03040,0.02733,0.02356,0.01754,0.01415,0.01260,0.00988,0.00909,0.00783,0.00672,0.00597,0.00517,0.00467,0.00424,0.00379,0.00351,0.00323,0.00298,0.00266,0.00230,0.00202,0.00173,0.00148,0.00125,0.00107,0.00090,0.00077,0.00064,0.00058,0.00053,0.00049,0.00045,0.00043,0.00040,0.00038,0.00036,0.00035,0.00033,0.00037,0.00046,0.00053,0.00055,0.00045,0.00033,0.00022,0.00016,0.00015,0.00018,0.00016,0.00014,0.00012,0.00011,0.00010,0.00009,0.00008,0.00007,0.00006,0.00005,0.00005,0.00005,0.00005,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00004,0.00004,0.00004,0.00004,0.00004,0.00005,0.00005,0.00005,0.00006,0.00006,0.00006,0.00005,0.00004,0.00004,0.00004,0.00003,0.00003,0.00003,0.00003,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00002,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD62509,logg,0.00000,0.00000,0.00001,0.01095,0.03960,0.14522,0.21436,0.32045,0.38047,0.43818,0.48259,0.51902,0.55323,0.56192,0.61814,0.64920,0.64701,0.63083,0.65920,0.68722,0.68544,0.68367,0.68040,0.67641,0.67013,0.74685,0.81683,0.88397,0.94531,1.00000,0.95678,0.90809,0.86227,0.81336,0.76907,0.72150,0.67711,0.63119,0.58770,0.54675,0.52928,0.51100,0.49444,0.47695,0.46017,0.44295,0.42744,0.41157,0.39616,0.37990,0.36593,0.35270,0.34025,0.32677,0.31424,0.30254,0.29129,0.27913,0.26775,0.25749,0.24801,0.23884,0.23084,0.22158,0.21355,0.20548,0.19760,0.18981,0.18238,0.17517,0.16941,0.16381,0.15818,0.15284,0.14754,0.14200,0.13735,0.13221,0.12703,0.12220,0.11878,0.11593,0.11258,0.10953,0.10641,0.10364,0.10071,0.09781,0.09502,0.09235,0.09073,0.08855,0.08657,0.08473,0.08297,0.08099,0.07939,0.07762,0.07571,0.07394,0.07189,0.06959,0.06737,0.06543,0.06338,0.06146,0.05943,0.05752,0.05572,0.05399,0.05299,0.05169,0.05059,0.04943,0.04848,0.04728,0.04619,0.04538,0.04425,0.04337,0.04247,0.04167,0.04097,0.04028,0.03944,0.03872,0.03798,0.03731,0.03654,0.03592,0.03527,0.03473,0.03413,0.03350,0.03287,0.03251,0.03193,0.03134,0.03077,0.03030,0.02960,0.02882,0.02811,0.02740,0.02673,0.02612,0.02531,0.02473,0.02413,0.02346
HD113226,magV,0.00000,0.00000,0.00000,1.00000,0.31487,0.05480,0.02420,0.00924,0.00403,0.00181,0.00080,0.00048,0.00036,0.00012,0.00006,0.00003,0.00002,0.00001,0.00001,0.00002,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD113226,logg,0.00000,0.00000,0.00000,1.00000,0.99902,0.48783,0.42594,0.30351,0.25406,0.19445,0.13712,0.06520,0.07594,0.10754,0.09327,0.08819,0.06883,0.06264,0.05930,0.05491,0.04890,0.05043,0.05976,0.05634,0.04257,0.04034,0.03880,0.03584,0.03276,0.02934,0.02666,0.02389,0.02134,0.01873,0.01668,0.01492,0.01331,0.01209,0.01105,0.01009,0.00984,0.00938,0.00889,0.00818,0.00751,0.00687,0.00645,0.00624,0.00600,0.00569,0.00546,0.00514,0.00477,0.00443,0.00412,0.00382,0.00359,0.00338,0.00324,0.00316,0.00308,0.00296,0.00291,0.00276,0.00268,0.00249,0.00235,0.00216,0.00199,0.00182,0.00181,0.00178,0.00173,0.00166,0.00157,0.00145,0.00134,0.00123,0.00115,0.00107,0.00103,0.00100,0.00098,0.00095,0.00093,0.00091,0.00086,0.00082,0.00077,0.00071,0.00068,0.00064,0.00061,0.00059,0.00056,0.00053,0.00050,0.00047,0.00045,0.00043,0.00040,0.00039,0.00037,0.00035,0.00033,0.00032,0.00031,0.00030,0.00028,0.00027,0.00026,0.00026,0.00026,0.00025,0.00024,0.00024,0.00023,0.00022,0.00022,0.00022,0.00021,0.00021,0.00020,0.00020,0.00019,0.00019,0.00019,0.00018,0.00018,0.00017,0.00017,0.00016,0.00015,0.00014,0.00014,0.00013,0.00013,0.00012,0.00012,0.00011,0.00011,0.00011,0.00010,0.00010,0.00009,0.00009,0.00009,0.00008,0.00008,0.00008
HD100407,magV,0.00000,0.00000,0.00000,0.00347,1.00000,0.13376,0.08469,0.04101,0.02246,0.01207,0.00753,0.00502,0.00291,0.00143,0.00093,0.00055,0.00045,0.00018,0.00017,0.00012,0.00009,0.00006,0.00005,0.00003,0.00002,0.00001,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD100407,logg,0.00000,0.00000,0.00000,0.20011,1.00000,0.39314,0.34351,0.18587,0.15787,0.12667,0.11360,0.09836,0.09339,0.08448,0.07128,0.05953,0.06963,0.06473,0.05542,0.05669,0.05375,0.05355,0.05671,0.05772,0.05197,0.04673,0.04093,0.03608,0.03146,0.02760,0.02636,0.02568,0.02483,0.02305,0.02068,0.01816,0.01605,0.01404,0.01260,0.01149,0.01141,0.01187,0.01211,0.01172,0.01056,0.00902,0.00763,0.00672,0.00645,0.00645,0.00646,0.00640,0.00620,0.00568,0.00519,0.00465,0.00418,0.00380,0.00353,0.00335,0.00321,0.00313,0.00304,0.00295,0.00283,0.00270,0.00252,0.00235,0.00216,0.00197,0.00191,0.00182,0.00174,0.00159,0.00148,0.00135,0.00124,0.00116,0.00108,0.00103,0.00095,0.00089,0.00084,0.00079,0.00075,0.00071,0.00068,0.00062,0.00059,0.00054,0.00051,0.00047,0.00046,0.00042,0.00040,0.00037,0.00036,0.00033,0.00031,0.00029,0.00028,0.00028,0.00027,0.00026,0.00025,0.00024,0.00024,0.00023,0.00022,0.00022,0.00021,0.00020,0.00020,0.00018,0.00018,0.00017,0.00016,0.00016,0.00015,0.00015,0.00014,0.00013,0.00013,0.00012,0.00011,0.00011,0.00010,0.00010,0.00009,0.00009,0.00008,0.00008,0.00007,0.00007,0.00007,0.00006,0.00006,0.00006,0.00005,0.00005,0.00005,0.00005,0.00005,0.00005,0.00005,0.00004,0.00004,0.00004,0.00004,0.00004
HD107328,magV,0.00000,0.00000,0.00000,0.00000,0.00001,0.00016,0.00068,0.00259,0.00653,0.01327,0.03369,0.03241,0.12097,0.21773,0.31715,0.42251,0.61790,1.00000,0.74209,0.42762,0.48676,0.51851,0.50342,0.43530,0.31519,0.32182,0.32656,0.32723,0.32207,0.31215,0.29983,0.28946,0.28061,0.27196,0.26429,0.25691,0.24987,0.24155,0.23429,0.22629,0.22312,0.21895,0.21617,0.21191,0.20780,0.20292,0.19852,0.19276,0.18765,0.18215,0.17936,0.17705,0.17493,0.17216,0.16960,0.16707,0.16373,0.16140,0.15863,0.15528,0.15198,0.14898,0.14594,0.14232,0.13932,0.13570,0.13257,0.12939,0.12584,0.12221,0.12069,0.11852,0.11640,0.11417,0.11286,0.11064,0.10853,0.10633,0.10402,0.10249,0.10052,0.09892,0.09665,0.09447,0.09252,0.09037,0.08830,0.08626,0.08434,0.08207,0.07960,0.07737,0.07501,0.07279,0.07036,0.06815,0.06611,0.06385,0.06163,0.05955,0.05833,0.05713,0.05603,0.05479,0.05371,0.05239,0.05104,0.04985,0.04891,0.04779,0.04633,0.04505,0.04361,0.04240,0.04118,0.03996,0.03861,0.03741,0.03616,0.03494,0.03419,0.03330,0.03257,0.03175,0.03106,0.03027,0.02957,0.02880,0.02810,0.02742,0.02655,0.02572,0.02494,0.02415,0.02340,0.02272,0.02196,0.02125,0.02055,0.01989,0.01941,0.01887,0.01836,0.01789,0.01741,0.01692,0.01650,0.01601,0.01559,0.01520
HD107328,logg,0.00010,0.00591,0.01471,0.03144,0.04347,0.05986,0.08594,0.12085,0.14589,0.17029,0.33308,0.36941,0.44080,0.94489,0.78765,1.00000,0.94087,0.81127,0.70702,0.57417,0.61485,0.63168,0.61780,0.57215,0.49983,0.50540,0.50914,0.51086,0.50886,0.50428,0.49464,0.48485,0.47442,0.46450,0.45333,0.44165,0.43056,0.41846,0.40639,0.39390,0.39389,0.39394,0.39325,0.39161,0.38874,0.38494,0.38003,0.37327,0.36527,0.35556,0.35441,0.35335,0.35236,0.35098,0.34938,0.34784,0.34667,0.34502,0.34284,0.34091,0.33988,0.33897,0.33804,0.33676,0.33507,0.33362,0.33208,0.33026,0.32840,0.32591,0.32554,0.32463,0.32367,0.32273,0.32191,0.32067,0.31979,0.31874,0.31798,0.31629,0.31643,0.31591,0.31521,0.31470,0.31384,0.31270,0.31147,0.31059,0.30894,0.30708,0.30560,0.30402,0.30250,0.30100,0.29978,0.29834,0.29708,0.29558,0.29431,0.29280,0.29353,0.29393,0.29455,0.29514,0.29572,0.29605,0.29656,0.29679,0.29722,0.29766,0.29729,0.29687,0.29655,0.29630,0.29590,0.29585,0.29549,0.29521,0.29494,0.29475,0.29514,0.29554,0.29563,0.29621,0.29638,0.29643,0.29685,0.29682,0.29681,0.29717,0.29565,0.29388,0.29203,0.29000,0.28812,0.28595,0.28395,0.28171,0.27978,0.27692,0.27647,0.27561,0.27469,0.27421,0.27339,0.27248,0.27174,0.27083,0.27005,0.26917
HD107328,magV_alpha02,0.00000,0.00000,0.00000,0.00000,0.00008,0.00087,0.00323,0.01116,0.02042,0.15974,0.10033,0.37887,1.00000,0.91435,0.84155,0.67174,0.72410,0.47614,0.57130,0.65442,0.65988,0.60429,0.51249,0.43435,0.39721,0.38995,0.38228,0.37519,0.36637,0.35756,0.34316,0.32817,0.31371,0.29730,0.28126,0.26425,0.24666,0.22937,0.21175,0.19550,0.18804,0.18056,0.17275,0.16436,0.15690,0.14869,0.14043,0.13220,0.12367,0.11456,0.10904,0.10336,0.09803,0.09264,0.08784,0.08316,0.07868,0.07434,0.07024,0.06612,0.06290,0.06015,0.05689,0.05409,0.05121,0.04868,0.04600,0.04370,0.04135,0.03900,0.03748,0.03595,0.03461,0.03322,0.03182,0.03038,0.02911,0.02786,0.02658,0.02539,0.02439,0.02341,0.02240,0.02147,0.02057,0.01969,0.01880,0.01787,0.01703,0.01613,0.01546,0.01468,0.01404,0.01339,0.01272,0.01211,0.01149,0.01089,0.01035,0.00979,0.00945,0.00910,0.00876,0.00845,0.00813,0.00781,0.00753,0.00727,0.00697,0.00671,0.00643,0.00618,0.00597,0.00571,0.00547,0.00526,0.00504,0.00484,0.00463,0.00443,0.00427,0.00411,0.00398,0.00381,0.00367,0.00354,0.00339,0.00328,0.00317,0.00304,0.00293,0.00280,0.00269,0.00258,0.00248,0.00239,0.00230,0.00220,0.00211,0.00203,0.00197,0.00190,0.00184,0.00177,0.00172,0.00167,0.00161,0.00156,0.00151,0.00146
HD107328,logg_alpha02,0.00027,0.01394,0.03022,0.05999,0.08006,0.10575,0.12951,0.15723,0.00844,0.26520,0.44605,0.50324,0.79488,1.00000,0.86841,0.80773,0.78237,0.66000,0.61534,0.57551,0.58097,0.56632,0.53985,0.51255,0.48965,0.49205,0.49383,0.49476,0.49540,0.49504,0.48786,0.48006,0.47250,0.46413,0.45594,0.44799,0.43930,0.43056,0.42145,0.41228,0.40980,0.40648,0.40285,0.39841,0.39390,0.38806,0.38186,0.37480,0.36723,0.35814,0.35487,0.35132,0.34710,0.34303,0.33900,0.33483,0.33040,0.32580,0.32139,0.31694,0.31417,0.31174,0.30893,0.30603,0.30284,0.30013,0.29682,0.29377,0.29019,0.28708,0.28524,0.28359,0.28197,0.28006,0.27767,0.27562,0.27297,0.27016,0.26741,0.26394,0.26273,0.26180,0.26062,0.25929,0.25819,0.25667,0.25535,0.25393,0.25210,0.25059,0.24990,0.24893,0.24799,0.24675,0.24578,0.24463,0.24359,0.24240,0.24146,0.24008,0.23978,0.23918,0.23858,0.23828,0.23765,0.23697,0.23661,0.23613,0.23534,0.23479,0.23444,0.23432,0.23399,0.23375,0.23343,0.23297,0.23258,0.23235,0.23165,0.23126,0.23116,0.23086,0.23059,0.23000,0.22981,0.22934,0.22887,0.22864,0.22828,0.22776,0.22678,0.22565,0.22475,0.22354,0.22221,0.22118,0.22014,0.21868,0.21765,0.21645,0.21508,0.21459,0.21336,0.21228,0.21179,0.21052,0.20936,0.20852,0.20748,0.20619
HD220009,magV,0.00000,0.00000,0.00000,0.00001,0.00005,0.00031,0.00108,0.00343,0.00812,0.01620,0.03962,0.08406,0.11547,0.21190,0.27023,0.22853,0.30431,0.29956,0.34199,0.39255,0.45006,0.50897,0.57016,0.63213,0.69213,0.72006,0.74428,0.76298,0.77459,0.77857,0.80762,0.83524,0.86095,0.88503,0.90894,0.92903,0.94576,0.96006,0.97016,0.97716,0.98511,0.99229,0.99765,1.00000,0.99995,0.99645,0.99257,0.98464,0.97392,0.96019,0.96444,0.96799,0.97195,0.97261,0.97247,0.97258,0.97014,0.96608,0.96124,0.95512,0.95774,0.95947,0.96147,0.96201,0.96311,0.96284,0.96297,0.96168,0.96094,0.95961,0.95852,0.95811,0.95729,0.95633,0.95433,0.95300,0.95148,0.94875,0.94674,0.94385,0.93533,0.92522,0.91609,0.90535,0.89505,0.88379,0.87175,0.85971,0.84765,0.83452,0.82643,0.81803,0.80937,0.80078,0.79126,0.78202,0.77305,0.76316,0.75333,0.74333,0.73850,0.73304,0.72785,0.72259,0.71697,0.71166,0.70641,0.70084,0.69564,0.68991,0.67967,0.66894,0.65849,0.64820,0.63756,0.62708,0.61600,0.60514,0.59415,0.58312,0.57879,0.57490,0.57021,0.56551,0.56101,0.55711,0.55192,0.54726,0.54306,0.53810,0.53510,0.53148,0.52812,0.52483,0.52125,0.51783,0.51461,0.51146,0.50731,0.50442,0.49796,0.49170,0.48551,0.47983,0.47315,0.46680,0.46094,0.45443,0.44831,0.44207
HD220009,logg,0.01267,0.01126,0.00840,0.00436,0.00539,0.00671,0.01682,0.03741,0.04432,0.05540,0.44784,1.00000,0.71146,0.48716,0.53086,0.51006,0.52573,0.50680,0.51573,0.52667,0.54522,0.56234,0.57834,0.59176,0.60111,0.59518,0.58686,0.57541,0.56028,0.54120,0.54500,0.54830,0.55082,0.55252,0.55389,0.55371,0.55247,0.55024,0.54631,0.54094,0.54015,0.53865,0.53675,0.53397,0.53037,0.52574,0.52050,0.51407,0.50653,0.49759,0.49820,0.49859,0.49917,0.49878,0.49813,0.49772,0.49653,0.49452,0.49248,0.48993,0.49267,0.49512,0.49789,0.50024,0.50251,0.50483,0.50709,0.50911,0.51098,0.51276,0.51500,0.51773,0.52028,0.52290,0.52542,0.52785,0.53047,0.53311,0.53557,0.53804,0.53952,0.54087,0.54226,0.54345,0.54473,0.54582,0.54683,0.54799,0.54897,0.54990,0.55070,0.55152,0.55239,0.55298,0.55340,0.55420,0.55475,0.55486,0.55551,0.55563,0.55747,0.55949,0.56120,0.56300,0.56508,0.56678,0.56902,0.57096,0.57268,0.57467,0.57234,0.56991,0.56719,0.56450,0.56139,0.55849,0.55515,0.55176,0.54821,0.54450,0.54635,0.54856,0.55065,0.55261,0.55455,0.55678,0.55910,0.56097,0.56325,0.56534,0.56755,0.56998,0.57196,0.57407,0.57637,0.57855,0.58084,0.58295,0.58513,0.58710,0.58699,0.58707,0.58654,0.58670,0.58647,0.58581,0.58589,0.58516,0.58488,0.58466
HD220009,magV_alpha02,0.00000,0.00000,0.00000,0.00009,0.00055,0.00270,0.00775,0.02042,0.02061,0.04339,0.13202,0.24692,0.35612,0.41509,0.51402,0.57271,0.64390,0.65370,0.69420,0.71849,0.77713,0.83402,0.88846,0.93872,0.98219,0.99415,1.00000,0.99876,0.98955,0.97235,0.97986,0.98503,0.98771,0.98747,0.98645,0.98142,0.97393,0.96437,0.95116,0.93551,0.92735,0.91784,0.90722,0.89404,0.88053,0.86471,0.84728,0.82770,0.80693,0.78431,0.77818,0.77145,0.76368,0.75553,0.74725,0.73725,0.72755,0.71696,0.70556,0.69399,0.68557,0.67661,0.66745,0.65807,0.64860,0.63841,0.62835,0.61786,0.60735,0.59668,0.58769,0.57861,0.56913,0.55991,0.55055,0.54111,0.53143,0.52127,0.51214,0.50203,0.49135,0.48040,0.46970,0.45935,0.44822,0.43713,0.42621,0.41517,0.40426,0.39326,0.38434,0.37576,0.36680,0.35812,0.34976,0.34137,0.33312,0.32522,0.31722,0.30907,0.30442,0.29960,0.29503,0.29026,0.28539,0.28092,0.27630,0.27187,0.26726,0.26281,0.25702,0.25098,0.24551,0.23968,0.23409,0.22855,0.22297,0.21738,0.21197,0.20664,0.20356,0.20077,0.19748,0.19468,0.19171,0.18868,0.18575,0.18300,0.18009,0.17725,0.17464,0.17193,0.16902,0.16637,0.16396,0.16140,0.15879,0.15622,0.15386,0.15130,0.14890,0.14690,0.14460,0.14249,0.14030,0.13826,0.13612,0.13396,0.13182,0.12966
HD220009,logg_alpha02,0.01317,0.02492,0.02360,0.01898,0.02616,0.03623,0.07629,0.14542,0.09935,0.06434,0.40694,0.91185,0.89765,0.84494,0.89945,0.90225,0.93242,0.93343,0.93254,0.91614,0.93667,0.95457,0.96793,0.97578,0.97674,0.97134,0.96252,0.94925,0.93189,0.90953,0.91166,0.91279,0.91299,0.91138,0.90983,0.90600,0.90107,0.89426,0.88556,0.87543,0.87609,0.87556,0.87455,0.87185,0.86812,0.86240,0.85571,0.84726,0.83649,0.82357,0.82671,0.82888,0.83111,0.83295,0.83444,0.83538,0.83607,0.83599,0.83556,0.83427,0.83670,0.83837,0.84008,0.84133,0.84210,0.84334,0.84338,0.84368,0.84337,0.84245,0.84864,0.85503,0.86152,0.86745,0.87371,0.87985,0.88580,0.89235,0.89859,0.90443,0.90580,0.90740,0.90863,0.90989,0.91048,0.91155,0.91208,0.91254,0.91272,0.91293,0.91015,0.90702,0.90361,0.90028,0.89671,0.89278,0.88882,0.88449,0.88017,0.87504,0.88066,0.88646,0.89188,0.89784,0.90337,0.90853,0.91394,0.92018,0.92572,0.93099,0.93120,0.93161,0.93153,0.93162,0.93099,0.93098,0.93078,0.93053,0.92943,0.92938,0.93271,0.93610,0.93926,0.94307,0.94611,0.94953,0.95313,0.95626,0.95963,0.96308,0.96336,0.96419,0.96467,0.96560,0.96578,0.96606,0.96650,0.96668,0.96689,0.96661,0.96986,0.97286,0.97676,0.97990,0.98321,0.98681,0.99035,0.99349,0.99666,1.00000
HD29139,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00894,0.00521,0.01084,0.01471,0.02091,0.02846,0.04036,0.05364,0.06712,0.08169,0.09794,0.11521,0.13391,0.15821,0.18502,0.21441,0.24491,0.27688,0.30332,0.32957,0.35708,0.38605,0.41293,0.44411,0.47177,0.50041,0.52816,0.55400,0.58069,0.61010,0.63598,0.66032,0.68664,0.71380,0.73893,0.75856,0.78047,0.79763,0.82227,0.83803,0.85623,0.87553,0.88527,0.89984,0.91996,0.92720,0.93748,0.94258,0.95181,0.96302,0.97243,0.98309,0.98304,0.99187,0.99317,0.99966,0.99739,1.00000,0.99616,0.98499,0.97412,0.96957,0.96122,0.95397,0.94389,0.93396,0.92688,0.91997,0.92798,0.93413,0.94392,0.94997,0.96000,0.96248,0.96602,0.97730,0.97828,0.98679,0.98199,0.98103,0.98093,0.97947,0.98116,0.97826,0.97978,0.97927,0.98232,0.97895,0.97739,0.97547,0.97134,0.96648,0.97078,0.96340,0.96259,0.96206,0.95847,0.95927,0.95292,0.95226,0.94852,0.94802,0.94390,0.94572,0.94514,0.93972,0.93800,0.93575,0.93370,0.93140,0.92827,0.92988,0.92547,0.92465,0.92243,0.91536,0.91269,0.90688,0.90789,0.90470,0.90419,0.90069,0.89787,0.89126,0.88901,0.88518,0.87632,0.87467,0.87578,0.87970,0.87698,0.87692,0.88004,0.87640,0.87355,0.87363,0.87645,0.87288
HD29139,logg,0.00028,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.03183,1.00000,0.81561,0.67122,0.66802,0.64640,0.65665,0.66661,0.67762,0.68356,0.68719,0.68654,0.68246,0.68274,0.68193,0.68052,0.67803,0.67348,0.66792,0.66253,0.65658,0.65037,0.64286,0.63504,0.62627,0.61736,0.60756,0.59673,0.59546,0.59432,0.59271,0.58955,0.58753,0.58376,0.57934,0.57424,0.56889,0.56184,0.56234,0.56141,0.56045,0.56020,0.55888,0.55814,0.55698,0.55529,0.55351,0.55168,0.55130,0.55054,0.54950,0.54890,0.54762,0.54652,0.54497,0.54335,0.54199,0.53953,0.53841,0.53585,0.53312,0.53158,0.52890,0.52594,0.52396,0.52098,0.51838,0.51594,0.51575,0.51600,0.51645,0.51695,0.51670,0.51689,0.51685,0.51673,0.51699,0.51671,0.51471,0.51277,0.51085,0.50920,0.50673,0.50491,0.50309,0.50101,0.49878,0.49684,0.49642,0.49523,0.49407,0.49290,0.49237,0.49094,0.48963,0.48855,0.48712,0.48586,0.48587,0.48544,0.48523,0.48617,0.48539,0.48511,0.48548,0.48465,0.48429,0.48411,0.48381,0.48364,0.48376,0.48330,0.48306,0.48273,0.48270,0.48258,0.48145,0.48147,0.48034,0.47944,0.47850,0.47772,0.47564,0.47449,0.47329,0.47183,0.47049,0.46852,0.46772,0.46594,0.46434,0.46288,0.46171,0.45955,0.45770,0.45616,0.45439,0.45293
HD18884,magV,0.00006,0.00014,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00026,0.03473,0.38708,0.48983,0.56047,0.56053,0.56038,0.63509,0.71714,0.79870,0.87857,0.94945,0.96721,0.97981,0.98601,0.98353,0.97365,0.98593,0.99530,0.99934,1.00000,0.99615,0.98769,0.97566,0.95925,0.93851,0.91669,0.87719,0.83598,0.79423,0.75294,0.71123,0.67072,0.62994,0.58936,0.55011,0.51087,0.49987,0.48994,0.47980,0.47096,0.46185,0.45282,0.44476,0.43622,0.42754,0.41983,0.42020,0.42057,0.42073,0.42151,0.42253,0.42298,0.42425,0.42514,0.42548,0.42648,0.42278,0.41928,0.41511,0.41081,0.40612,0.40173,0.39716,0.39181,0.38659,0.38162,0.38419,0.38612,0.38857,0.38986,0.39126,0.39327,0.39406,0.39519,0.39579,0.39715,0.38981,0.38275,0.37554,0.36793,0.36043,0.35330,0.34546,0.33795,0.33039,0.32270,0.32104,0.31893,0.31747,0.31509,0.31373,0.31145,0.30963,0.30753,0.30606,0.30402,0.30338,0.30267,0.30217,0.30174,0.30144,0.30093,0.30085,0.30044,0.30053,0.30062,0.29813,0.29560,0.29355,0.29093,0.28807,0.28586,0.28297,0.28077,0.27804,0.27556,0.27518,0.27473,0.27401,0.27318,0.27264,0.27199,0.27121,0.27043,0.26959,0.26906,0.26320,0.25777,0.25211,0.24662,0.24093,0.23563,0.23044,0.22493,0.21968,0.21428
HD18884,logg,0.00261,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00030,0.10332,0.42204,0.51966,0.59559,0.65344,0.69421,0.72922,0.79001,0.84743,0.89845,0.94202,0.97574,0.98711,0.99530,0.99990,1.00000,0.99624,0.99801,0.99927,0.99955,0.99891,0.99809,0.99547,0.99210,0.98728,0.98097,0.97382,0.96423,0.95350,0.94205,0.92934,0.91547,0.90097,0.88513,0.86816,0.84982,0.83059,0.83008,0.82965,0.82897,0.82757,0.82593,0.82400,0.82184,0.81868,0.81551,0.81182,0.81216,0.81209,0.81176,0.81138,0.81069,0.80971,0.80834,0.80731,0.80562,0.80361,0.80171,0.79969,0.79753,0.79511,0.79292,0.79042,0.78785,0.78499,0.78234,0.77933,0.78021,0.78079,0.78133,0.78137,0.78195,0.78150,0.78123,0.78030,0.77940,0.77830,0.77389,0.76908,0.76432,0.75952,0.75419,0.74923,0.74416,0.73850,0.73285,0.72711,0.72581,0.72431,0.72281,0.72094,0.71920,0.71774,0.71561,0.71402,0.71171,0.70951,0.70928,0.70895,0.70890,0.70827,0.70754,0.70701,0.70611,0.70577,0.70467,0.70367,0.70432,0.70457,0.70500,0.70541,0.70563,0.70624,0.70618,0.70658,0.70669,0.70700,0.70750,0.70757,0.70802,0.70765,0.70811,0.70816,0.70800,0.70828,0.70806,0.70797,0.70532,0.70301,0.70056,0.69810,0.69538,0.69294,0.69039,0.68778,0.68495,0.68181
HD157244,magV,1.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000
HD157244,logg,0.33444,0.00730,0.00155,0.00018,0.00008,0.00004,0.00005,0.00009,0.00014,0.00000,0.00072,0.01909,0.40046,0.91777,1.00000,0.95360,0.92334,0.86737,0.83809,0.80832,0.80729,0.80380,0.79938,0.79327,0.78421,0.75807,0.72978,0.69912,0.66677,0.63183,0.62412,0.61544,0.60647,0.59716,0.58746,0.57698,0.56555,0.55368,0.54100,0.52741,0.51983,0.51209,0.50320,0.49454,0.48436,0.47574,0.46464,0.45381,0.44280,0.43088,0.42693,0.42346,0.41927,0.41544,0.41120,0.40654,0.40167,0.39702,0.39195,0.38653,0.38404,0.38162,0.37929,0.37669,0.37407,0.37141,0.36852,0.36578,0.36273,0.36002,0.35757,0.35545,0.35334,0.35102,0.34869,0.34637,0.34408,0.34187,0.33964,0.33723,0.33450,0.33105,0.32795,0.32497,0.32173,0.31832,0.31523,0.31216,0.30877,0.30534,0.30233,0.29922,0.29629,0.29297,0.28988,0.28669,0.28393,0.28067,0.27761,0.27452,0.27372,0.27307,0.27228,0.27180,0.27123,0.27047,0.26978,0.26896,0.26840,0.26775,0.26489,0.26244,0.26014,0.25731,0.25477,0.25213,0.24934,0.24664,0.24379,0.24106,0.24057,0.24015,0.23953,0.23921,0.23879,0.23830,0.23790,0.23742,0.23699,0.23645,0.23556,0.23439,0.23352,0.23259,0.23175,0.23065,0.22964,0.22858,0.22785,0.22685,0.22555,0.22410,0.22292,0.22145,0.22015,0.21871,0.21743,0.21610,0.21459,0.21322
HD189319,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00107,0.76524,0.86757,0.71341,0.79677,0.87234,0.86392,0.82484,0.90746,0.92959,0.90568,0.91937,0.93587,0.95211,0.94711,0.96846,1.00000,0.99819,0.95805,0.92956,0.91820,0.90952,0.87990,0.83280,0.78377,0.74786,0.73302,0.72092,0.71737,0.70056,0.67635,0.65012,0.62775,0.61074,0.60380,0.59692,0.59622,0.59288,0.59167,0.58516,0.57158,0.55387,0.53315,0.51623,0.50271,0.49489,0.49416,0.49771,0.50698,0.51457,0.51668,0.51659,0.50786,0.49473,0.47892,0.45883,0.44206,0.42829,0.42189,0.41775,0.42271,0.42734,0.43551,0.44455,0.45064,0.45336,0.45002,0.44310,0.43352,0.42248,0.40671,0.39121,0.37465,0.35826,0.34407,0.33472,0.32793,0.32707,0.32396,0.32609,0.33241,0.33992,0.34621,0.35342,0.36014,0.36425,0.36510,0.36498,0.36338,0.35984,0.35093,0.34174,0.33002,0.31609,0.30161,0.28807,0.27408,0.26083,0.25343,0.24560,0.24037,0.23535,0.23324,0.23189,0.23051,0.23365,0.23541,0.23837,0.24141,0.24431,0.24829,0.25319,0.25835,0.26413,0.26935,0.27478,0.28048,0.28752,0.29000,0.29491,0.29746,0.29847,0.29956,0.29850,0.29747,0.29476,0.29234,0.28872,0.28710,0.28759,0.28512,0.28307,0.28032,0.27859,0.27622,0.27631,0.27545,0.27479
HD189319,logg,0.01205,0.00016,0.00001,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00854,0.53590,1.00000,0.81569,0.82713,0.83280,0.85569,0.87072,0.88763,0.89875,0.90301,0.89954,0.88772,0.89191,0.89327,0.89254,0.88842,0.88162,0.87538,0.86838,0.86043,0.85148,0.84258,0.83201,0.82104,0.80870,0.79498,0.78099,0.78063,0.77911,0.77766,0.77598,0.77337,0.77092,0.76797,0.76433,0.75978,0.75566,0.75256,0.74985,0.74618,0.74252,0.73927,0.73499,0.73074,0.72649,0.72197,0.71708,0.71560,0.71323,0.71154,0.70911,0.70638,0.70356,0.70048,0.69728,0.69418,0.68996,0.68654,0.68302,0.67890,0.67498,0.67037,0.66612,0.66153,0.65623,0.65130,0.64571,0.64469,0.64353,0.64185,0.64071,0.63987,0.63782,0.63668,0.63495,0.63378,0.63238,0.63145,0.63056,0.62951,0.62818,0.62713,0.62561,0.62462,0.62303,0.62141,0.61983,0.61906,0.61792,0.61667,0.61540,0.61374,0.61251,0.61102,0.60937,0.60725,0.60544,0.60558,0.60665,0.60730,0.60761,0.60816,0.60895,0.60878,0.60991,0.60984,0.61023,0.60942,0.60836,0.60761,0.60620,0.60535,0.60422,0.60297,0.60146,0.60017,0.59872,0.59809,0.59709,0.59611,0.59501,0.59434,0.59341,0.59185,0.59114,0.58987,0.58886,0.58656,0.58484,0.58272,0.58054,0.57854,0.57658,0.57466,0.57221,0.56998,0.56741
HD11695,magV,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00011,0.00135,0.00636,0.01247,0.02150,0.02461,0.03400,0.04017,0.05530,0.06781,0.09153,0.11401,0.13439,0.17130,0.20139,0.20995,0.24485,0.27898,0.30921,0.31762,0.30011,0.27317,0.25499,0.25505,0.27232,0.29294,0.30093,0.31664,0.32513,0.32665,0.32088,0.30900,0.29359,0.27804,0.26490,0.25772,0.25735,0.26333,0.27593,0.29288,0.31463,0.33866,0.36285,0.38530,0.40181,0.41304,0.41588,0.41765,0.41479,0.40666,0.39311,0.37617,0.35795,0.33951,0.32355,0.31101,0.30435,0.30148,0.30089,0.30712,0.31685,0.33119,0.34917,0.37035,0.39075,0.41287,0.43499,0.45924,0.48170,0.50195,0.51955,0.53474,0.54656,0.55458,0.56022,0.56219,0.56287,0.56447,0.56500,0.56402,0.56663,0.56847,0.57260,0.57905,0.59146,0.60597,0.62432,0.63849,0.65640,0.67545,0.69505,0.71531,0.73422,0.75149,0.76632,0.77959,0.78856,0.79360,0.79630,0.79640,0.79631,0.79416,0.79394,0.79421,0.79796,0.80297,0.81018,0.81141,0.81560,0.82065,0.82609,0.83715,0.84585,0.85780,0.86974,0.88129,0.89214,0.89772,0.90215,0.90798,0.90961,0.91206,0.91020,0.90779,0.90529,0.90300,0.89704,0.90663,0.91592,0.92754,0.93695,0.94626,0.95602,0.96676,0.98018,0.98896,1.00000
HD11695,logg,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00007,0.00202,0.00945,0.02855,0.04288,0.06045,0.08398,0.11432,0.15245,0.19899,0.25427,0.29055,0.32864,0.36811,0.40804,0.44801,0.45034,0.45112,0.44919,0.44545,0.43939,0.43121,0.42120,0.40884,0.39477,0.37866,0.38746,0.39591,0.40400,0.41122,0.41814,0.42418,0.42966,0.43408,0.43732,0.43962,0.44598,0.45238,0.45873,0.46512,0.47144,0.47785,0.48415,0.49043,0.49668,0.50277,0.51190,0.52061,0.52936,0.53852,0.54745,0.55643,0.56541,0.57392,0.58291,0.59149,0.59695,0.60243,0.60825,0.61343,0.61827,0.62325,0.62817,0.63285,0.63736,0.64172,0.65024,0.65822,0.66663,0.67520,0.68354,0.69182,0.70027,0.70845,0.71690,0.72582,0.73738,0.74994,0.76169,0.77357,0.78544,0.79703,0.80881,0.82027,0.83097,0.84252,0.84649,0.85035,0.85406,0.85813,0.86147,0.86509,0.86821,0.87144,0.87482,0.87750,0.88076,0.88479,0.88888,0.89274,0.89612,0.89997,0.90336,0.90749,0.91108,0.91434,0.91486,0.91592,0.91624,0.91639,0.91696,0.91727,0.91736,0.91724,0.91760,0.91742,0.92149,0.92639,0.93017,0.93385,0.93786,0.94151,0.94545,0.94876,0.95244,0.95510,0.95974,0.96539,0.96926,0.97408,0.97801,0.98254,0.98646,0.99124,0.99544,1.00000
HD11695,magV_alpha04,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00023,0.00188,0.00511,0.00850,0.01149,0.01969,0.03072,0.03689,0.04255,0.05069,0.06125,0.07337,0.08435,0.09494,0.10490,0.11626,0.12728,0.13812,0.14877,0.15636,0.16367,0.17102,0.17986,0.19024,0.20226,0.21428,0.22514,0.23448,0.24400,0.25129,0.25991,0.27015,0.28217,0.29484,0.30835,0.32147,0.33444,0.34519,0.35492,0.35296,0.35083,0.34851,0.34727,0.34612,0.34696,0.34771,0.34998,0.35281,0.35596,0.36346,0.37233,0.38187,0.39223,0.40229,0.41258,0.42220,0.43033,0.43800,0.44444,0.44424,0.44224,0.44041,0.43799,0.43591,0.43429,0.43402,0.43520,0.43705,0.43989,0.44945,0.45911,0.46968,0.48100,0.49175,0.50255,0.51263,0.52268,0.53366,0.54399,0.55182,0.55950,0.56786,0.57610,0.58456,0.59525,0.60548,0.61715,0.62999,0.64378,0.66178,0.68099,0.70121,0.72463,0.74820,0.77374,0.80015,0.83020,0.85934,0.89025,0.90590,0.91899,0.93183,0.94150,0.95280,0.95746,0.96333,0.96483,0.96589,0.96230,0.95931,0.95560,0.95224,0.94529,0.93938,0.93212,0.92386,0.91298,0.90456,0.89341,0.90580,0.91752,0.92986,0.94043,0.95154,0.96110,0.97157,0.98108,0.99238,1.00000,0.98549,0.97410,0.96043,0.94880,0.93630,0.92422,0.91288,0.90260,0.89038,0.88120
HD11695,logg_alpha04,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00000,0.00002,0.00027,0.00200,0.00527,0.01191,0.02376,0.04142,0.05606,0.07265,0.09346,0.11693,0.14265,0.17032,0.19966,0.21293,0.22526,0.23593,0.24448,0.25043,0.26981,0.29022,0.31171,0.33426,0.35763,0.38200,0.40765,0.43394,0.46084,0.48885,0.49847,0.50702,0.51434,0.52056,0.52534,0.52855,0.52974,0.52931,0.52724,0.52289,0.51816,0.51297,0.50769,0.50215,0.49687,0.49110,0.48516,0.47933,0.47325,0.46710,0.47753,0.48825,0.49851,0.50951,0.52004,0.53083,0.54175,0.55245,0.56346,0.57429,0.57855,0.58279,0.58695,0.59079,0.59470,0.59876,0.60267,0.60633,0.61020,0.61362,0.62328,0.63247,0.64109,0.65010,0.65853,0.66659,0.67473,0.68212,0.68932,0.69592,0.70323,0.71047,0.71772,0.72514,0.73291,0.74084,0.74871,0.75690,0.76551,0.77411,0.78031,0.78632,0.79196,0.79794,0.80317,0.80850,0.81338,0.81833,0.82241,0.82680,0.81851,0.81007,0.80088,0.79168,0.78173,0.77183,0.76122,0.75063,0.73928,0.72744,0.73635,0.74580,0.75550,0.76538,0.77527,0.78588,0.79609,0.80683,0.81802,0.82927,0.84266,0.85635,0.86963,0.88332,0.89744,0.91053,0.92461,0.93828,0.95216,0.96613,0.96884,0.97254,0.97535,0.97832,0.98207,0.98511,0.98906,0.99249,0.99598,1.00000
HD22049,magV,0.24849,0.30391,0.28854,0.51424,0.49476,0.39359,0.57567,0.42972,0.48022,0.56533,0.50597,0.60364,0.31760,0.60473,0.57507,0.63797,0.61785,0.61876,0.64865,0.64325,0.67053,0.73386,0.76304,0.77733,0.78574,0.63245,0.56687,0.57720,0.63706,0.68495,0.70227,0.67265,0.67497,0.69273,0.71731,0.73652,0.75079,0.77312,0.82447,0.87302,0.66781,0.82854,0.71255,0.78712,0.74434,0.77757,0.77189,0.77613,0.77213,0.78435,0.76313,0.76980,0.76621,0.78711,0.76840,0.78475,0.76276,0.78089,0.75803,0.77310,0.76541,0.75984,0.76341,0.76150,0.75298,0.74525,0.74269,0.74187,0.73469,0.72670,0.71967,0.69160,0.71363,0.71526,0.73570,0.74647,0.72975,0.82172,0.84160,0.85195,0.96893,1.00000,0.69558,0.44777,0.29545,0.22429,0.28730,0.48547,0.73317,0.94103,0.98623,0.91871,0.76598,0.58456,0.39469,0.27101,0.19670,0.20173,0.27152,0.38113,0.52705,0.65617,0.73347,0.73423,0.64586,0.51288,0.37274,0.26271,0.19639,0.19548,0.24929,0.34764,0.45594,0.53529,0.55234,0.50030,0.39790,0.28180,0.19193,0.14391,0.14125,0.16076,0.19341,0.24081,0.29302,0.33571,0.36058,0.38312,0.37924,0.34870,0.29940,0.22526,0.16005,0.11472,0.09704,0.11029,0.14401,0.18734,0.22815,0.25923,0.25901,0.24433,0.21747,0.18138,0.14126,0.11038,0.08241,0.06572,0.06201,0.06763
HD22049,logg,0.57434,0.60846,0.64500,0.63322,0.65771,0.68133,0.69034,0.70004,0.72120,0.74532,0.77930,0.76803,0.77722,0.78579,0.81470,0.82601,0.83871,0.84946,0.85911,0.86921,0.88465,0.88921,0.88971,0.89074,0.89666,0.91956,0.94052,0.94103,0.94679,0.93332,0.93471,0.93504,0.94931,0.97487,0.99695,1.00000,0.99802,0.99238,0.98432,0.97052,0.96941,0.97044,0.96772,0.96479,0.96073,0.96367,0.96320,0.96097,0.95719,0.95571,0.95089,0.94324,0.93631,0.93019,0.92770,0.92328,0.91675,0.90830,0.90336,0.88808,0.87892,0.86567,0.85293,0.84457,0.82944,0.81627,0.80728,0.79600,0.77914,0.76320,0.75569,0.75188,0.73640,0.72284,0.72167,0.70113,0.68090,0.68002,0.65581,0.63717,0.61166,0.59821,0.58185,0.56604,0.55874,0.54684,0.53433,0.52237,0.50572,0.49050,0.47890,0.46543,0.45125,0.43973,0.42319,0.41153,0.39619,0.38492,0.37048,0.35639,0.34659,0.33260,0.31988,0.30858,0.29599,0.28315,0.27159,0.26022,0.24804,0.23770,0.22730,0.21945,0.20908,0.19889,0.19103,0.18214,0.17385,0.16531,0.15811,0.15008,0.14288,0.13659,0.12903,0.12331,0.11707,0.11059,0.10483,0.09992,0.09399,0.08842,0.08417,0.07963,0.07528,0.07076,0.06678,0.06327,0.05915,0.05570,0.05238,0.04936,0.04624,0.04335,0.04088,0.03834,0.03575,0.03387,0.03146,0.02916,0.02748,0.02564
HD103095,magV,0.37675,0.48727,0.51037,0.59430,0.61487,0.63278,0.64857,0.63550,0.68665,0.68208,0.68544,0.68474,0.71151,0.70448,0.73231,0.75381,0.72477,0.74194,0.76194,0.78699,0.76987,0.77129,0.76506,0.77050,0.77763,0.79940,0.81056,0.72996,0.78635,0.75929,0.78451,0.77351,0.76677,0.78764,0.76832,0.77890,0.77543,0.77862,0.78080,0.77839,0.78806,0.78340,0.78298,0.79488,0.79436,0.78918,0.80150,0.80240,0.79855,0.80484,0.80692,0.80617,0.81423,0.81628,0.81100,0.81495,0.82341,0.82289,0.82275,0.82867,0.83083,0.83107,0.83331,0.83582,0.84041,0.84285,0.84670,0.84614,0.84993,0.85446,0.85514,0.85558,0.85538,0.85866,0.86385,0.86496,0.86526,0.86824,0.87196,0.87889,0.86496,0.87181,0.86648,0.88348,0.89108,0.88389,0.91114,0.87776,0.87606,0.89196,0.89045,0.88809,0.89168,0.88601,0.89195,0.90712,0.89156,0.90235,0.91553,0.90136,0.95643,0.95453,0.95075,0.87935,0.91173,0.92651,0.89927,0.90250,0.91207,0.91592,0.90030,0.92000,0.92295,0.92125,0.92056,0.91582,0.91398,0.91901,0.92080,0.92561,0.93412,0.93826,0.95525,0.94798,0.94537,0.94414,0.93905,0.93950,0.92658,0.93373,0.94223,0.95146,0.96421,0.96796,0.97500,0.97708,0.97995,0.97948,0.97536,0.97680,0.97195,0.97458,0.97425,0.97413,0.97727,0.97966,0.98378,0.98431,0.99398,1.00000
HD103095,logg,0.01326,0.01589,0.01835,0.01875,0.02023,0.02132,0.02256,0.02331,0.02401,0.02561,0.02726,0.02770,0.02930,0.02958,0.03119,0.03193,0.03321,0.03393,0.03516,0.03598,0.03803,0.03973,0.04092,0.04162,0.04181,0.04417,0.04632,0.04788,0.04887,0.04924,0.05131,0.05358,0.05572,0.05786,0.05973,0.06146,0.06277,0.06397,0.06468,0.06518,0.06697,0.06885,0.07069,0.07260,0.07463,0.07660,0.07866,0.08056,0.08272,0.08497,0.08720,0.08965,0.09207,0.09455,0.09709,0.09975,0.10250,0.10507,0.10791,0.11056,0.11342,0.11633,0.11942,0.12266,0.12597,0.12925,0.13260,0.13602,0.13967,0.14319,0.14740,0.15146,0.15538,0.15957,0.16375,0.16782,0.17237,0.17657,0.18092,0.18557,0.19010,0.19507,0.20033,0.20566,0.21119,0.21659,0.22235,0.22801,0.23380,0.23998,0.24607,0.25214,0.25843,0.26475,0.27126,0.27778,0.28489,0.29144,0.29884,0.30597,0.31413,0.32207,0.33066,0.33954,0.34833,0.35752,0.36668,0.37634,0.38566,0.39595,0.40565,0.41572,0.42585,0.43631,0.44678,0.45791,0.46871,0.47991,0.49154,0.50310,0.51519,0.52767,0.54034,0.55354,0.56645,0.57965,0.59379,0.60753,0.62153,0.63622,0.65056,0.66542,0.68151,0.69729,0.71262,0.72878,0.74554,0.76385,0.78033,0.79909,0.81747,0.83554,0.85412,0.87443,0.89452,0.91398,0.93514,0.95669,0.97786,1.00000
HD103095,magV_alpha02,0.44086,0.55722,0.61171,0.64204,0.67328,0.69708,0.69700,0.69466,0.71954,0.72281,0.73264,0.73547,0.74548,0.78191,0.77042,0.76029,0.76429,0.72370,0.70560,0.73469,0.70665,0.73434,0.73092,0.74680,0.75970,0.77164,0.72263,0.76932,0.80383,0.75642,0.80552,0.81388,0.76811,0.82547,0.81089,0.78966,0.83983,0.81121,0.82037,0.84165,0.81700,0.83286,0.85204,0.82595,0.83285,0.85448,0.83686,0.83905,0.85950,0.84757,0.84704,0.86265,0.85838,0.85049,0.86346,0.86939,0.86301,0.86620,0.87664,0.87756,0.87212,0.87917,0.88232,0.87753,0.88285,0.89015,0.88415,0.88527,0.89723,0.89411,0.89095,0.89304,0.90011,0.90424,0.90179,0.90000,0.90410,0.90963,0.91280,0.91251,0.91200,0.91543,0.92012,0.91824,0.91963,0.92036,0.92460,0.93529,0.94646,0.90807,0.92468,0.93482,0.93942,0.94396,0.96865,0.89884,0.90108,0.91995,0.96727,0.93508,0.90474,0.88789,0.91985,0.92996,0.94999,0.92184,0.92741,0.94726,0.93819,0.95510,0.93869,0.94531,0.94366,0.94639,0.94162,0.94205,0.94784,0.94993,0.95302,0.95546,0.95626,0.96056,0.95792,0.96227,0.96444,0.96262,0.96641,0.96854,0.96873,0.97277,0.97231,0.97185,0.97547,0.97594,0.97362,0.97424,0.97841,0.97890,0.97978,0.97989,0.98411,0.98578,0.98731,0.99019,0.99217,0.99063,0.99573,0.99309,1.00000,0.99645
HD103095,logg_alpha02,0.01734,0.02583,0.02810,0.02769,0.02976,0.03108,0.03297,0.03395,0.03435,0.03679,0.04033,0.03930,0.04112,0.04174,0.04360,0.04534,0.04720,0.04801,0.04984,0.05117,0.05401,0.05667,0.05874,0.05991,0.06015,0.06307,0.06558,0.06751,0.06894,0.06960,0.07258,0.07557,0.07846,0.08127,0.08395,0.08623,0.08823,0.09002,0.09132,0.09236,0.09484,0.09747,0.10016,0.10276,0.10559,0.10833,0.11127,0.11410,0.11702,0.12001,0.12323,0.12672,0.13012,0.13344,0.13696,0.14053,0.14400,0.14748,0.15113,0.15452,0.15841,0.16235,0.16616,0.17028,0.17437,0.17846,0.18296,0.18711,0.19150,0.19581,0.20090,0.20555,0.21061,0.21572,0.22062,0.22564,0.23087,0.23611,0.24108,0.24626,0.25179,0.25699,0.26214,0.26771,0.27320,0.27907,0.28483,0.29088,0.29680,0.30290,0.30962,0.31545,0.32263,0.32919,0.33612,0.34319,0.35051,0.35779,0.36576,0.37308,0.38086,0.38938,0.39741,0.40584,0.41392,0.42351,0.43193,0.44133,0.45064,0.46027,0.46892,0.47854,0.48786,0.49794,0.50729,0.51733,0.52758,0.53741,0.54823,0.55907,0.57037,0.58196,0.59338,0.60487,0.61671,0.62884,0.64150,0.65345,0.66550,0.67874,0.69243,0.70621,0.72095,0.73552,0.75039,0.76563,0.78117,0.79704,0.81307,0.82955,0.84497,0.86126,0.87759,0.89415,0.91106,0.92851,0.94605,0.96382,0.98124,1.00000
HD201091,magV,0.01849,0.03168,0.05143,0.07271,0.08013,0.08512,0.09473,0.10094,0.11095,0.11243,0.12178,0.12583,0.13794,0.12963,0.14524,0.14434,0.14938,0.14124,0.15448,0.16585,0.17084,0.16878,0.17092,0.16609,0.15747,0.15458,0.16232,0.16750,0.16782,0.16322,0.17299,0.18326,0.19212,0.19921,0.20757,0.21272,0.21635,0.20513,0.20446,0.19446,0.20561,0.21403,0.22467,0.23369,0.24087,0.24654,0.24885,0.24818,0.24649,0.24424,0.25612,0.26325,0.27492,0.27918,0.27843,0.28700,0.28494,0.28255,0.28483,0.28348,0.29425,0.30187,0.30469,0.30989,0.32008,0.32422,0.32120,0.32180,0.32091,0.32652,0.33301,0.33251,0.34372,0.35481,0.36125,0.36584,0.37774,0.37665,0.37433,0.37790,0.38413,0.39264,0.39950,0.40460,0.40876,0.41786,0.42744,0.43609,0.44066,0.44521,0.45687,0.46416,0.47024,0.47725,0.48519,0.49363,0.51009,0.51342,0.51709,0.52990,0.54011,0.54702,0.55391,0.56101,0.56824,0.57235,0.58575,0.58958,0.59588,0.60095,0.60380,0.62079,0.62469,0.63459,0.64508,0.65366,0.67510,0.68497,0.69688,0.69356,0.69881,0.72006,0.70976,0.72707,0.72713,0.74277,0.75933,0.76352,0.77437,0.78361,0.79777,0.80662,0.81859,0.82651,0.84353,0.85165,0.85864,0.87535,0.88943,0.89505,0.92348,0.92285,0.91098,0.91932,0.92583,0.93306,0.95581,0.93173,0.97061,1.00000
HD201091,logg,0.07699,0.08115,0.09459,0.10282,0.11016,0.11332,0.12010,0.12504,0.13440,0.13726,0.14533,0.14922,0.15638,0.15357,0.16137,0.16568,0.16993,0.17117,0.17776,0.18267,0.18700,0.19018,0.19266,0.19397,0.19588,0.19804,0.20070,0.20379,0.20587,0.20834,0.21681,0.22376,0.22958,0.23492,0.23882,0.24199,0.24391,0.24371,0.24526,0.24742,0.25407,0.26027,0.26597,0.27141,0.27641,0.28046,0.28465,0.28842,0.29257,0.29752,0.30416,0.30967,0.31564,0.32022,0.32281,0.32695,0.33009,0.33339,0.33741,0.34157,0.34775,0.35331,0.35827,0.36329,0.36900,0.37324,0.37695,0.38044,0.38546,0.39050,0.39694,0.40140,0.40883,0.41579,0.42102,0.42745,0.43460,0.43773,0.44211,0.44619,0.45248,0.45838,0.46483,0.47010,0.47587,0.48281,0.48990,0.49693,0.50240,0.50935,0.51656,0.52420,0.53165,0.53790,0.54584,0.55345,0.56231,0.56914,0.57626,0.58538,0.59207,0.59891,0.60679,0.61232,0.61999,0.62734,0.63593,0.64049,0.64919,0.65579,0.66334,0.67354,0.67905,0.68736,0.69487,0.70431,0.71245,0.72210,0.73109,0.73841,0.74592,0.75456,0.76234,0.76851,0.77687,0.78808,0.79776,0.80535,0.81050,0.81910,0.82698,0.83879,0.85088,0.85254,0.87405,0.87406,0.89898,0.89463,0.90898,0.91965,0.93179,0.93249,0.94828,0.93543,0.95473,0.97323,0.96659,0.98535,0.99734,1.00000
HD201092,magV,0.00007,0.00029,0.00058,0.00431,0.00698,0.01196,0.01123,0.01434,0.01537,0.02205,0.02832,0.03046,0.02938,0.04831,0.04086,0.04707,0.02685,0.07773,0.06750,0.03490,0.06530,0.08829,0.05128,0.05659,0.10809,0.10914,0.07597,0.07232,0.09524,0.13600,0.09986,0.11267,0.10075,0.08545,0.11454,0.08153,0.12549,0.12483,0.10935,0.16184,0.13984,0.12456,0.11411,0.12819,0.15277,0.18151,0.17856,0.14758,0.13000,0.15128,0.18666,0.19595,0.17556,0.15282,0.16691,0.19313,0.19043,0.17364,0.16621,0.19645,0.20783,0.21634,0.20606,0.19910,0.19736,0.19929,0.21178,0.24714,0.25720,0.25381,0.23389,0.22844,0.23060,0.24348,0.28731,0.30234,0.30235,0.27123,0.25296,0.28081,0.30125,0.30264,0.32910,0.34627,0.33449,0.34421,0.32172,0.32511,0.30051,0.30685,0.30406,0.30316,0.34099,0.36154,0.37719,0.38939,0.35319,0.34733,0.34603,0.35294,0.37169,0.40024,0.41818,0.44248,0.44209,0.44212,0.41897,0.41086,0.39976,0.40348,0.41260,0.43291,0.44335,0.47031,0.50612,0.49809,0.51258,0.53134,0.50853,0.50192,0.50494,0.48697,0.50142,0.53439,0.51479,0.58215,0.63747,0.33898,0.69910,0.69881,0.36537,0.73787,0.41849,0.72252,0.52087,0.73344,0.64328,0.69450,0.81819,0.78092,0.93390,0.88720,0.98557,0.94971,1.00000,0.88485,0.78418,0.73634,0.70651,0.66159
HD201092,logg,0.12583,0.02673,0.03950,0.05569,0.07425,0.09329,0.10475,0.11453,0.11464,0.12559,0.13977,0.15308,0.15964,0.16127,0.17022,0.18225,0.18353,0.19098,0.19821,0.20465,0.21030,0.21628,0.22041,0.22422,0.22867,0.23664,0.24441,0.25265,0.25657,0.26142,0.26431,0.26927,0.27217,0.27703,0.28405,0.29015,0.29501,0.30164,0.30849,0.31184,0.31546,0.32001,0.32505,0.32884,0.33225,0.33766,0.34373,0.34804,0.35358,0.35789,0.36415,0.36569,0.37076,0.37664,0.38042,0.38604,0.38991,0.39676,0.40255,0.40666,0.41194,0.41583,0.42255,0.43142,0.43725,0.44427,0.44711,0.45337,0.45998,0.46773,0.47030,0.47721,0.48006,0.48528,0.49086,0.49707,0.50219,0.50676,0.50934,0.51943,0.52287,0.52907,0.53404,0.53933,0.54444,0.55322,0.55727,0.56345,0.57155,0.57727,0.57943,0.58431,0.59017,0.59372,0.60194,0.60776,0.60876,0.61417,0.62503,0.62469,0.63311,0.64139,0.64596,0.65594,0.66482,0.66797,0.67296,0.68389,0.69021,0.70191,0.70362,0.70992,0.71663,0.72587,0.73456,0.73621,0.74739,0.75376,0.76253,0.76984,0.77879,0.78254,0.79522,0.80324,0.81552,0.81664,0.83507,0.84293,0.85268,0.85540,0.86799,0.87832,0.88844,0.89582,0.90032,0.91319,0.91942,0.91171,0.92514,0.94366,0.93391,0.94698,0.94931,0.96089,0.95647,0.97272,0.98105,0.98952,0.98791,1.00000


==> anc/lit_ages.csv <==
# Collection of ages from the literature for the Gaia benchmark stars.
# Full version of Table 1 in the paper "Benchmark ages for the Gaia benchmark stars"
#
# Columns:
# starid -- HD number of star
# age -- age of star
# age_low/age_high -- lower and upper confidence limits on the age
# teff -- effective temperature used to derive the age, given if relevant
# feh -- metallicity used to derive the age, given if relevant
# method -- description of the method used to derive the age
# method_short -- short description of the method used to derive the age
# source -- source of the age, see the reference list in the paper
#
starid,age,age_low,age_high,teff,feh,method,method_short,source
HD61421,1.479,0.729,3.447,6652,,"Bayesian isochrone fitting, PARSEC",Model fitting,David & Hillenbrand (2015)
HD61421,1.85,1.77,1.93,,,"Model fitting, YREC, No overshoot or diffusion",Asteroseismology,Guenther et al. (2014)
HD61421,2.47,2.34,2.60,,,"Model fitting, YREC, With diffusion and overshoot",Asteroseismology,Guenther et al. (2014)
HD61421,2.8,2.1,3.5,6494,0.02,"Asteroseismology Made Easy (MESA models), Data from literature",Asteroseismology,Lundkvist et al. (2014)
HD61421,2.44,1.91,2.97,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD61421,1.87,1.74,2.00,,,"Model fitting, TYCHO, Radius and luminosity",Model fitting,Liebert et al. (2013)
HD61421,2.2,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Vican (2012)
HD61421,4.51,,,,,"X-ray luminosity, MH08 calibration",X-ray,Vican (2012)
HD61421,1.90,2.01,1.69,6693,-0.02,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD61421,1.74,1.37,2.07,6703,0.13,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD61421,1.44,1.16,1.78,6703,0.13,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD61421,1.83,,,,,"Model fitting, ASTEC, Scenario A (see Bedding et al. 2010)",Asteroseismology,Doğan et al. (2010)
HD61421,1.51,,,,,"Model fitting, ASTEC, Scenario B (see Bedding et al. 2010)",Asteroseismology,Doğan et al. (2010)
HD61421,1.7,1.6,1.8,6592,0.02,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD61421,1.7,1.6,1.8,6607,0.06,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD61421,1.85,1.73,1.97,6543,0.00,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD61421,1.86,1.66,2.09,6612,-0.02,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD61421,2.0,2.0,2.0,6543,0.00,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD61421,2.314,,,6530,-0.05,"Model fitting, CESAM, Data from literature",Model fitting,Kervella et al. (2004)
HD61421,2.0,,,6632,0.01,"Interpolation in isochrones, Girardi 2000",Model fitting,Thorén et al. (2004)
HD61421,2.1,,,6470,0.00,"Interpolation in isochrones, VandenBerg 2000",Model fitting,Grupp (2004)
HD61421,1.83,,,6671,-0.02,"Interpolation in isochrones, Girardi 2000, Data from literature",Model fitting,Lambert & Reddy (2004)
HD61421,1.8,,,6632,0.04,"Isochrone fitting, Girardi 2000",Model fitting,Mallik et al. (2003)
HD61421,2.1,,,6671,-0.02,"Interpolation in isochrones, VandenBerg 2000",Model fitting,Chen et al. (2001)
HD61421,1.70,1.48,1.91,6704,-0.02,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Lachaume et al. (1999)
HD61421,1.75,1.63,1.87,6704,-0.02,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Ng & Bertelli (1998)
HD84937,2.197,1.259,4.870,6457,,"Bayesian isochrone fitting, PARSEC",Model fitting,David & Hillenbrand (2015)
HD84937,10.2,7.7,12.1,6541,-1.92,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD84937,12.08,11.28,12.88,6408,-2.08,"Model fitting, Victoria stellar evolution code",Model fitting,VandenBerg et al. (2014)
HD84937,13.57,13.16,13.98,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD84937,13.28,12.32,13.71,6371,-1.87,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD84937,13.56,12.79,13.85,6371,-1.87,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD84937,15.5,,,6346,-2.16,"Interpolation in isochrones, VandenBerg 2000",Model fitting,Gehren et al. (2006)
HD84937,14.36,,,,-2.33,"Isochrone fitting, YY, B-V (no Teff), Data from literature",Model fitting,Ibukiyama & Arimoto (2002)
HD49933,2.85,2.39,3.00,6580,-0.35,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD49933,2.46,2.02,2.84,6609,-0.44,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD49933,2.01,1.78,2.60,6609,-0.44,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD49933,3.72,,,6780,,"Model fitting, CESAM2k",Asteroseismology,Ozel et al. (2011)
HD49933,2.69,,,6570,-0.44,"Model fitting, CESAM2k",Asteroseismology,Bigot et al. (2011)
HD49933,2.4,1.9,2.7,6561,-0.42,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD49933,4.4,3.4,5.4,6590,-0.48,"Model fitting, ASTEC",Asteroseismology,Bruntt (2009)
HD49933,3.55,2.95,5.01,6522,-0.49,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD49933,2.4,1.9,2.7,6561,-0.42,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD49933,2.66,,,6472,-0.35,"Interpolation in isochrones, Girardi 2000",Model fitting,Lambert & Reddy (2004)
HD49933,3.18,2.94,3.44,6595,-0.43,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Ng & Bertelli (1998)
HD23249,6.3,6.12,6.48,5057,0.08,"Isochrone fitting, PARAM & PARSEC",Model fitting,Maldonado & Villaver (2016)
HD23249,6.2,5.7,6.6,4966,0.15,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2015)
HD23249,7.7,5.0,12.6,5113,0.20,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD23249,6.99,6.11,7.87,5139,0.047,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD23249,5.48,5.24,5.72,,,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Maldonado et al. (2013)
HD23249,6.28,5.88,6.36,5095,0.16,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD23249,6.194,,,5074,0.13,"Model fitting, CESAM, Data from Santos et al. (2004)",Model fitting,Thévenin et al. (2005)
HD23249,6.6,5.6,7.7,5095,0.16,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD23249,6.53,,,,,"Chromospheric activity, Soderblom 1991 (eq. 3) calibration, Own metallicity correction",Chromochronology,Rocha-Pinto et al. (2004)
HD140283,12.17,11.48,12.86,,-2.10,"Model fitting, CESAM2k, A_V=0.10 mag",Model fitting,Creevey et al. (2015)
HD140283,13.68,13.07,14.29,,-2.10,"Model fitting, CESAM2k, A_V=0.00 mag",Model fitting,Creevey et al. (2015)
HD140283,14.7,8.1,,5658,-2.62,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD140283,14.27,13.89,14.65,5797,-2.38,"Model fitting, Victoria stellar evolution code",Model fitting,VandenBerg et al. (2014)
HD140283,13.49,13.02,13.96,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD140283,14.46,14.15,14.77,5777,-2.40,"Model fitting, Victoria stellar evolution code",Model fitting,Bond et al. (2013)
HD140283,13.42,12.87,13.74,5842,-2.09,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD140283,13.61,13.07,13.86,5842,-2.09,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD140283,16.5,,,5773,-2.38,"Interpolation in isochrones, VandenBerg 2000",Model fitting,Gehren et al. (2004)
HD140283,11.38,,,,-1.96,"Isochrone fitting, YY, B-V (no Teff), Data from literature",Model fitting,Ibukiyama & Arimoto (2002)
HD18907,8.6,6.1,12.3,5095,-0.56,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD18907,7.2,5.2,9.2,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD18907,10.81,10.06,11.51,,,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Maldonado et al. (2013)
HD18907,4.59,4.13,5.21,5159,-0.46,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD18907,4.86,4.22,5.65,5159,-0.46,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD18907,6.68,6.16,7.24,5097,-0.57,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD18907,10.69,9.95,11.43,5091,-0.61,"Bayesian isochrone fitting, Girardi 2000",Model fitting,da Silva et al. (2006)
HD18907,10.9,8.1,13.6,5097,-0.57,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD18907,6,,,5471,-0.46,"Interpolation in isochrones, Girardi 2000",Model fitting,Thorén et al. (2004)
HD18907,8.7,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD18907,4.94,,,,-0.12,"Isochrone fitting, YY, B-V (no Teff), Data from literature",Model fitting,Ibukiyama & Arimoto (2002)
HD18907,7.9,,,5081,-0.63,"Interpolation in isochrones, Bertelli 1998",Model fitting,Randich et al. (1999)
HD121370,2.6,2.3,2.9,6030,0.24,"Asteroseismology Made Easy (MESA models), Data from literature",Asteroseismology,Lundkvist et al. (2014)
HD121370,2.8,1.1,4.5,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD121370,2.46,2.12,2.91,6121,0.27,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD121370,2.03,1.90,2.20,6141,0.43,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD121370,2.26,2.11,2.36,6141,0.43,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD121370,1.9,1.8,2.0,6012,0.27,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD121370,1.38,1.10,1.74,6300,0.29,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD121370,1.9,1.8,2.0,6012,0.27,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD121370,2.67,2.57,2.77,6030,0.23,"Model fitting, Geneva evolution code",Asteroseismology,Carrier et al. (2005)
HD121370,2.739,,,6050,0.24,"Model fitting, CESAM, Data from literature",Model fitting,Thévenin et al. (2005)
HD121370,2.40,2.37,2.43,,,"Model fitting, YREC",Asteroseismology,Guenther et al. (2005)
HD121370,2.393,,,,,"Model fitting, YREC",Asteroseismology,Guenther (2004)
HD121370,3.02,,,6219,0.30,"Interpolation in isochrones, Girardi 2000",Model fitting,Lambert & Reddy (2004)
HD121370,2.8,,,5964,0.19,"Isochrone fitting, Girardi 2000",Model fitting,Mallik et al. (2003)
HD121370,2.85,2.5,3.2,6000,0.24,"Isochrone placement by eye, Bertelli (1994)",Model fitting,Feltzing & Gonzalez (2001)
HD121370,2.15,1.82,2.54,6068,0.19,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Ng & Bertelli (1998)
HD2151,5.3,4.3,6.3,5852,-0.07,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD2151,6.4,5.0,7.8,5840,-0.04,"Asteroseismology Made Easy (MESA models), Data from literature",Asteroseismology,Lundkvist et al. (2014)
HD2151,6.89,6.31,7.47,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD2151,6.114,,,5872,-0.10,"Asteroseismology, Individual frequencies, ASTEC, No diffusion, Data from literature",Asteroseismology,Brandão et al. (2011)
HD2151,7.297,,,5872,-0.10,"Asteroseismology, Individual frequencies, ASTEC, Diffusion, Data from literature",Asteroseismology,Brandão et al. (2011)
HD2151,5.47,4.21,6.02,5924,0.05,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD2151,5.94,5.63,6.24,5924,0.05,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD2151,3.396,,,5837,-0.08,"Model fitting, CESAM, Data from Santos et al. (2005)",Model fitting,Fernandes et al. (2011)
HD2151,6.7,5.3,8.1,,,"Isochrone fitting, YY",Model fitting,Baumann et al. (2010)
HD2151,5.3,5.0,5.8,5875,-0.03,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD2151,5.4,4.9,5.9,5875,-0.03,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD2151,5.12,4.09,6.15,5964,-0.03,"Bayesian isochrone fitting, Girardi 2000",Model fitting,da Silva et al. (2006)
HD2151,5.8,5.5,6.1,5873,-0.09,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD2151,6.0,,,5727,-0.17,"Interpolation in isochrones, Girardi 2000",Model fitting,Thorén et al. (2004)
HD2151,6.28,,,,-0.07,"Isochrone fitting, YY, B-V (no Teff), Data from literature",Model fitting,Ibukiyama & Arimoto (2002)
HD2151,6.7,,,5800,-0.20,"Interpolation in isochrones, VandenBerg 1992, Data from literature",Model fitting,Dravins et al. (1998)
HD128620,5.0,4.0,8.3,,,"Rotation, Own calibration using asteroseismology",Gyrochronology,Angus et al. (2015)
HD128620,4.5,3.6,5.5,,,"Rotation, MH08 calibration",Gyrochronology,Angus et al. (2015)
HD128620,5.0,4.0,6.0,,,"Rotation, Barnes (2007) calibration",Gyrochronology,Angus et al. (2015)
HD128620,6.0,4.8,7.2,5810,0.22,"Asteroseismology Made Easy (MESA models), Data from literature",Asteroseismology,Lundkvist et al. (2014)
HD128620,4.67,3.49,5.86,,,"Rotation, Barnes (2007) calibration",Gyrochronology,Epstein & Pinsonneault (2014)
HD128620,3.7,1.2,6.2,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD128620,4.4,,,5847,0.23,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2012)
HD128620,4.2,3.6,4.8,5803,0.21,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD128620,5.034,4.082,5.996,5824,,"Model fitting, CESAM, Data from Torres et al. (2010)",Model fitting,Fernandes et al. (2012)
HD128620,4.8,4.3,5.3,5810,,"Bayesian model fitting, ASTEC",Asteroseismology,Bazot et al. (2012)
HD128620,3.635,,,5844,0.28,"Model fitting, CESAM, Data from Santos et al. (2005)",Model fitting,Fernandes et al. (2011)
HD128620,8.5,6.4,10.6,,,"Rotation, Own calibration",Gyrochronology,Delorme et al. (2011)
HD128620,6.4,5.0,7.8,,,"Rotation, Own calibration using asteroseismology",Gyrochronology,Delorme et al. (2011)
HD128620,4.1,2.6,5.6,,,"Isochrone fitting, YY, Data from literature",Model fitting,Baumann et al. (2010)
HD128620,4.3,4.0,4.6,,,"Isochrone fitting, YY, Data from literature",Model fitting,Baumann et al. (2010)
HD128620,4.9,4.5,5.3,5824,0.24,"Interpolation in isochrones, YY",Model fitting,Porto de Mello et al. (2008)
HD128620,4.68,,,,,Rotation,Gyrochronology,Mamajek & Hillenbrand (2008)
HD128620,6.6,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD128620,4.4,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD128620,4.2,3.53,4.87,,,"Rotation, Data from Pizzolato et al. (2003)",Gyrochronology,Barnes (2007)
HD128620,4.6,3.8,5.4,,,"Rotation, Data from E. Guinan (2006, priv. comm.)",Gyrochronology,Barnes (2007)
HD128620,5.62,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2007)
HD128620,7.84,6.56,8.92,5801,0.21,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD128620,4.3,4.0,5.5,5801,0.21,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD128620,8.2,6.84,9.84,5720,0.15,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Ng & Bertelli (1998)
HD22879,12.86,12.21,13.52,5859,-0.86,"Bayesian isochrone fitting, CO-enhanced YREC, Data from literature",Model fitting,Ge et al. (2016)
HD22879,13.50,13.00,14.50,5859,-0.86,"Bayesian isochrone fitting, YY, Data from literature",Model fitting,Ge et al. (2016)
HD22879,13.40,9.3,15.4,5913,-0.73,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2015)
HD22879,6.4,3.5,11.4,5970,-0.81,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD22879,6.5,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Sierchio et al. (2014)
HD22879,12.1,10.9,13.3,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD22879,12.5,11.3,13.7,5759,-0.85,"Interpolation in isochrones, YY",Model fitting,Schuster et al. (2012)
HD22879,11.02,7.79,13.04,5941,-0.82,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD22879,10.89,7.57,13.02,5941,-0.82,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD22879,5.13,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Maldonado et al. (2010)
HD22879,7.5,4.3,10.9,5861,-0.81,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD22879,9.1,1.7,16.6,5861,-0.81,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD22879,13.9,11.9,14.9,5688,-0.76,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD22879,4.169,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD22879,8.00,,,,-0.77,"Isochrone fitting, YY, B-V (no Teff), Data from literature",Model fitting,Ibukiyama & Arimoto (2002)
HD22879,3.837,0.966,15.240,,,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Ng & Bertelli (1998)
HD6582,14.7,9.9,,5304,-0.77,"Isochrone fitting, YY",Model fitting,Liu et al. (2015)
HD6582,5.6,2.0,9.2,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD6582,6.47,1.94,11.41,5458,-0.79,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD6582,6.53,2.00,11.45,5458,-0.79,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD6582,4.90,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Maldonado et al. (2010)
HD6582,,,5.5,5395,-0.83,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD6582,5.9,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD6582,5.3,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD6582,15.5,12.6,39.8,5331,-0.81,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD6582,3.1,,7.0,5395,-0.83,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD10700,7.63,6.13,8.50,,,"Model fitting, TYCHO, Radius and luminosity",Model fitting,Pagano et al. (2015)
HD10700,7.8,3.9,11.7,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD10700,9.5,8.0,10.0,5264,-0.5,"Asteroseismology, Individual frequencies, YREC, Data from literature",Asteroseismology,Tang & Gai (2011)
HD10700,6.13,1.81,11.11,5459,-0.39,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD10700,6.23,1.86,11.22,5459,-0.39,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD10700,6.92,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Arriagada (2011)
HD10700,0.3,,7.9,5420,-0.42,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD10700,5.8,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD10700,5.8,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD10700,4.802,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2007)
HD10700,5.50,,,,,"Rotation, Own method see paper",Gyrochronology,Barnes (2007)
HD10700,,12.12,,5283,-0.52,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD10700,8.128,,,5420,-0.42,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD10700,0.3,0.2,4.4,5420,-0.42,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD10700,10,,,5264,-0.5,"Isochrone fitting, CESAM, with radius and luminosity",Model fitting,Di Folco et al. (2004)
HD10700,5.129,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD10700,9.0,,,5470,-0.66,"Isochrone fitting, Girardi 2000",Model fitting,Mallik et al. (2003)
HD10700,7.244,4.365,12.023,,,"Chromospheric activity, Own relation, Data from literature",Chromochronology,Lachaume et al. (1999)
HD10700,14.8,,,5483,-0.56,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Lachaume et al. (1999)
HD128621,6.0,4.3,9.8,,,"Rotation, Own calibration using asteroseismology",Gyrochronology,Angus et al. (2015)
HD128621,4.0,3.1,5.0,,,"Rotation, MH08 calibration",Gyrochronology,Angus et al. (2015)
HD128621,5.0,4.0,7.0,,,"Rotation, Barnes (2007) calibration",Gyrochronology,Angus et al. (2015)
HD128621,1.5,0.0,4.1,5260,0.24,"Asteroseismology Made Easy (MESA models), Data from literature",Asteroseismology,Lundkvist et al. (2014)
HD128621,4.30,3.90,4.72,,,"Rotation, Barnes (2007) calibration",Gyrochronology,Epstein & Pinsonneault (2014)
HD128621,6.6,2.2,11,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD128621,5.2,4.4,6.0,5230,0.27,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD128621,5.053,4.092,6.014,5223,,"Model fitting, CESAM, Data from Torres et al. (2010)",Model fitting,Fernandes et al. (2012)
HD128621,4.856,,,5199,0.19,"Model fitting, CESAM, Data from Santos et al. (2005)",Model fitting,Fernandes et al. (2011)
HD128621,9.2,8.0,10.4,,,"Rotation, Own calibration",Gyrochronology,Delorme et al. (2011)
HD128621,6.9,6.1,7.7,,,"Rotation, Own calibration using asteroseismology",Gyrochronology,Delorme et al. (2011)
HD128621,5.25,,,,,Rotation,Gyrochronology,Mamajek & Hillenbrand (2008)
HD128621,5.2,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD128621,6.5,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD128621,5.17,4.35,5.99,,,"Rotation, Data from Pizzolato et al. (2003)",Gyrochronology,Barnes (2007)
HD128621,4.1,3.4,4.8,,,"Rotation, Data from E. Guinan (2006, priv. comm.)",Gyrochronology,Barnes (2007)
HD128621,4.24,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2007)
HD128621,,11.36,,,,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD128621,8.0,4.0,11.6,5178,0.23,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD146233,3.090,2.699,3.481,5814,0.056,"Isochrone fitting, YY, Data from Ramírez et al. (2014)",Model fitting,Tucci Maia et al. (2016)
HD146233,5.1,4.0,6.2,5789,0.03,"Interpolation in models, Cambridge Stellar Evolution Code",Model fitting,Mittag et al. (2016)
HD146233,4.0,3.5,4.5,5809,0.046,"Interpolation in isochrones, ASTEC, Data from Nissen (2015)",Model fitting,Nissen (2016)
HD146233,3.0,2.6,3.4,5818,0.054,"Isochrone fitting, YY",Model fitting,Spina et al. (2016)
HD146233,3.8,3.3,4.3,5809,0.046,"Interpolation in isochrones, YY",Model fitting,Nissen (2015)
HD146233,4.5,3.2,5.7,5766,0.05,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2015)
HD146233,3.7,3.4,6.2,,,"Rotation, Own calibration using asteroseismology",Gyrochronology,Angus et al. (2015)
HD146233,3.5,3.0,4.1,,,"Rotation, MH08 calibration",Gyrochronology,Angus et al. (2015)
HD146233,3.7,3.1,4.5,,,"Rotation, Barnes (2007) calibration",Gyrochronology,Angus et al. (2015)
HD146233,5.0,,,5795,-0.03,"Interpolation in models, Geneva",Model fitting,Porto de Mello et al. (2014)
HD146233,3.0,2.4,3.3,5814,0.056,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2014)
HD146233,4.3,1.1,7.5,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD146233,3.4,,,5816,0.05,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2012)
HD146233,3.66,3.16,4.10,5833,0.038,"Model fitting, YREC, With lithium abundance and large frequency separation",Asteroseismology,Li et al. (2012a)
HD146233,14.9,12.9,16.9,5433,-0.02,"Isochrone fitting, YY, Metallicities from Holmberg (2007)",Model fitting,Boyajian et al. (2012)
HD146233,3.71,2.70,4.89,5837,0.04,"Model fitting, YREC (Z_sun = 0.0170), Data from Meléndez & Ramírez (2007)",Model fitting,Li et al. (2012b)
HD146233,3.85,2.46,4.84,5837,0.04,"Model fitting, YREC (Z_sun = 0.0156), Data from Meléndez & Ramírez (2007)",Model fitting,Li et al. (2012b)
HD146233,4.48,6.59,3.12,5783,0.02,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD146233,4.94,1.46,9.75,5826,0.06,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD146233,5.43,1.62,10.23,5826,0.06,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD146233,2.1,,,5818,0.04,"Model fitting, CESAM, Data from Sousa et al. (2008)",Model fitting,Sousa et al. (2010)
HD146233,3.3,2.5,4.1,,,"Isochrone fitting, YY, Data from literature",Model fitting,Baumann et al. (2010)
HD146233,3.1,2.6,3.6,,,"Isochrone fitting, YY, Data from literature",Model fitting,Baumann et al. (2010)
HD146233,3.3,,,5768,0.039,"Model fitting, TGEC, Data from Takeda et al. (2007a)",Model fitting,Do Nascimento et al. (2010)
HD146233,5.03,3.74,6.28,,,"Model fitting, TGEC, Data from literature",Model fitting,Do Nascimento et al. (2009)
HD146233,2.4,,6.8,5768,-0.02,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD146233,5.3,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD146233,4.1,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD146233,4.57,1.70,4.90,5768,0.039,"Isochrone fitting, Girardi 2000",Model fitting,Takeda et al. (2007b)
HD146233,2.8,0.2,6.8,5768,-0.02,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD146233,5.84,3.88,7.72,5791,0.03,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD146233,4.7,2.0,7.4,5791,0.03,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD146233,4.57,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD160691,5.40,4.70,6.10,,,"Isochrone fitting, PARSEC, Data from literature",Model fitting,Bonfanti et al. (2016)
HD160691,5.7,5.1,6.3,,,"Isochrone fitting, PARSEC, Data from literature",Model fitting,Bonfanti et al. (2015)
HD160691,6.7,5.3,8.2,5720,0.26,"Isochrone fitting, YY",Model fitting,Bensby et al. (2014)
HD160691,5.3,4.3,6.3,5813,0.32,"Asteroseismology Made Easy (MESA models), Data from literature",Asteroseismology,Lundkvist et al. (2014)
HD160691,3.9,1.6,6.2,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD160691,7.70,,,,,Combination of chromospheric activity etc. MH08 calibration,Chromochronology,Gáspár et al. (2013)
HD160691,6.2,,,5747,0.27,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2012)
HD160691,7.55,5.34,7.58,5739,0.26,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD160691,5.2,,,5780,0.30,"Model fitting, CESAM, Data from Sousa et al. (2008)",Model fitting,Sousa et al. (2010)
HD160691,6.34,5.54,7.14,,,"Model fitting, TGEC, Data from literature",Asteroseismology,Soriano & Vauclair (2010)
HD160691,4.8,4.5,5.1,,,"Isochrone fitting, YY, Data from literature",Model fitting,Baumann et al. (2010)
HD160691,4.6,4.4,4.8,,,"Isochrone fitting, YY, Data from literature",Model fitting,Baumann et al. (2010)
HD160691,7.4,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD160691,6.5,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD160691,7.96,7.00,8.84,,,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD160691,6.41,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Saffe et al. (2005)
HD160691,1.45,,,,,"Chromospheric activity, Relation from Rocha-Pinto & Maciel 1998",Chromochronology,Saffe et al. (2005)
HD160691,4.4,4.0,5.4,5784,0.29,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD160691,2.00,,,,,"Chromospheric activity, Soderblom 1991 (eq. 3) calibration, Own metallicity correction",Chromochronology,Rocha-Pinto et al. (2004)
HD160691,4.5,4.1,4.9,5811,0.28,"Isochrone fitting, Girardi 2000",Model fitting,Laws et al. (2003)
HD160691,6.0,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Laws et al. (2003)
HD160691,8.41,,,,,"Isochrone fitting, YY, B-V (no Teff), Data from literature",Model fitting,Ibukiyama & Arimoto (2002)
HD160691,7.94,,,5668,0.2,"Interpolation in isochrones, Bertelli 1998",Model fitting,Randich et al. (1999)
HD160691,6.17,4.27,7.59,5746,0.19,"Interpolation in isochrones, Bertelli 1994, Data from literature",Model fitting,Lachaume et al. (1999)
HD160691,7.24,,,,,"Chromospheric activity, Own calibration, Data from the literature",Chromochronology,Lachaume et al. (1999)
HD102870,3.8,2.7,4.9,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD102870,4.40,,,,,Combination of chromospheric activity etc. MH08 calibration,Chromochronology,Gáspár et al. (2013)
HD102870,5.49,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Vican (2012)
HD102870,3.01,,,,,"X-ray luminosity, MH08 calibration",X-ray,Vican (2012)
HD102870,3.3,3.2,3.4,6132,0.11,"Isochrone fitting, YY, Metallicities from Holmberg (2007)",Model fitting,Boyajian et al. (2012)
HD102870,2.96,1.89,3.85,6209,0.21,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD102870,2.97,2.03,4.68,6209,0.21,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD102870,6.41,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Maldonado et al. (2010)
HD102870,0.84,,,,,"X-ray luminosity, ROSAT data, Method of Garcés (2010, in prep.)",X-ray,Maldonado et al. (2010)
HD102870,2.9,2.6,3.2,6109,0.11,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2009)
HD102870,6.4,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD102870,2.9,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD102870,2.96,2.64,3.2,6161,0.16,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD102870,3.236,,,6128,0.13,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD102870,2.7,2.6,3.2,6109,0.11,"Bayesian isochrone fitting, Padova",Model fitting,Holmberg et al. (2007)
HD102870,2.8,2.3,3.4,6161,0.16,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD102870,4.467,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD102870,1.97,,,6129,0.12,"Interpolation in isochrones, Girardi 2000, Data from literature",Model fitting,Lambert & Reddy (2004)
HD102870,2.8,,,6078,0.13,"Isochrone fitting, Girardi 2000",Model fitting,Mallik et al. (2003)
HD102870,2.63,2.188,3.236,6176,0.13,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Lachaume et al. (1999)
HD102870,2.71,2.512,2.924,6176,0.13,"Interpolation in isochrones, Bertelli 1994, Data from E93",Model fitting,Ng & Bertelli (1998)
HD124897,8.616,6.963,10.269,4286,-0.52,"Isochrone fitting, PARAM & PARSEC, Data from Ramírez & Allende Prieto (2011)",Model fitting,Ghezzi & Johnson (2015)
HD124897,4.2,2.3,6.1,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD124897,7.1,5.9,8.6,4286,-0.52,"Isochrone fitting, YY",Model fitting,Ramírez & Allende Prieto (2011)
HD124897,8.4,6.1,10.7,4286,-0.52,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Ramírez & Allende Prieto (2011)
HD124897,8.59,6.31,10.87,4316,-0.56,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Soubiran et al. (2008)
HD122563,9.7,6.8,12.6,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD85503,2.15,1.65,2.65,4660,0.25,"Isochrone fitting, PARAM & PARSEC",Model fitting,Baines et al. (2018)
HD85503,3.35,2.65,4.05,4538,0.36,"Isochrone fitting, PARAM & PARSEC",Model fitting,Lee et al. (2014)
HD85503,4.7,1.0,8.4,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD62509,7.66,5.58,9.74,4586,0.08,"Isochrone fitting, PARAM & PARSEC",Model fitting,Baines et al. (2018)
HD62509,1.31,1.14,1.48,4887,0.09,"Isochrone fitting, PARAM & PARSEC",Model fitting,Maldonado & Villaver (2016)
HD62509,0.8,0.7,0.9,4956,0.11,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2015)
HD62509,1.303,1.123,1.483,4886,0.09,"Isochrone fitting, PARAM & PARSEC, Data from Maldonado et al. (2013)",Model fitting,Ghezzi & Johnson (2015)
HD62509,1.03,0.88,1.18,4886,0.09,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Maldonado et al. (2013)
HD62509,1.21,0.90,1.52,4826,0.05,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Soubiran et al. (2008)
HD113226,0.38,0.34,0.42,5012,0.13,"Isochrone fitting, PARAM & PARSEC",Model fitting,Baines et al. (2018)
HD113226,0.56,0.48,0.66,5043,0.13,"Bayesian isochrone fitting, PARSEC",Model fitting,Niedzielski et al. (2016)
HD113226,1.11,0.36,1.86,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD113226,0.56,0.47,0.65,5086,0.09,"Bayesian isochrone fitting, Girardi 2000",Model fitting,da Silva et al. (2006)
HD100407,0.790,0.658,0.992,4844,-0.11,"Isochrone fitting, PARAM & PARSEC, Data from Bruntt et al. (2010)",Model fitting,Ghezzi & Johnson (2015)
HD100407,3.9,2.3,5.5,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD100407,0.51,,,5010,-0.04,"Model fitting, CESAM, Data from McWilliam (1990)",Model fitting,Thévenin et al. (2005)
HD107328,6.3,3.0,9.6,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD107328,7.25,4.76,9.74,,-0.34,"Isochrone fitting, PARAM & Girardi 2000",Model fitting,Soubiran et al. (2008)
HD220009,6.2,2.3,10.1,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD29139,5.9,2.1,9.7,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD18884,5.5,1.8,9.2,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD157244,3.3,2.0,4.6,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD157244,0.05,0.045,0.055,,,"Model fitting, Median result of different codes",Model fitting,Tetzlaff et al. (2011)
HD189319,5.6,1.7,9.5,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD189319,4.79,2.76,6.82,3978,-0.29,"Bayesian isochrone fitting, Girardi 2000",Model fitting,da Silva et al. (2006)
HD11695,4.9,0.4,9.4,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD22049,0.489,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Mengel et al. (2017)
HD22049,1.4,0.0,3.1,,,"Isochrone fitting, PARSEC, Data from literature",Model fitting,Bonfanti et al. (2015)
HD22049,5.6,0.0,11.2,5102,-0.10,"Interpolation in isochrones, YY",Model fitting,da Silva et al. (2015)
HD22049,0.812,0.659,1.020,,,"Combination of rotation and activity, MH08 calibration",Gyrochronology,Brandt et al. (2014)
HD22049,6.5,2.7,10.3,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD22049,0.4,0.3,0.5,,,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD22049,6.04,1.74,11.10,5207,-0.04,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD22049,6.32,1.83,11.31,5207,-0.04,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD22049,0.4,,,,,Rotation,Gyrochronology,Mamajek & Hillenbrand (2008)
HD22049,0.8,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD22049,0.439,0.387,0.491,,,"Rotation, Own method see paper",Gyrochronology,Barnes (2007)
HD22049,0.412,0.364,0.460,,,"Rotation, Data from Pizzolato et al. (2003)",Gyrochronology,Barnes (2007)
HD22049,0.659,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2007)
HD22049,,,0.60,5146,-0.03,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD22049,8.51,3.98,13.80,5177,0.05,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD22049,0.66,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Saffe et al. (2005)
HD22049,0.82,,,,,"Chromospheric activity, Relation from Rocha-Pinto & Maciel 1998",Chromochronology,Saffe et al. (2005)
HD22049,2.6,0.2,8.4,5146,-0.03,"Interpolation in isochrones, YY",Model fitting,Valenti & Fischer (2005)
HD22049,0.94,,,,-0.16,"Chromospheric activity, Soderblom 1991 (eq. 3) calibration, Own metallicity correction",Chromochronology,Rocha-Pinto et al. (2004)
HD22049,0.850,,,5135,,"Isochrone fitting, CESAM, with radius and luminosity",Model fitting,Di Folco et al. (2004)
HD22049,0.89,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD22049,0.1,,,5090,-0.09,"Isochrone fitting, Girardi 2000",Model fitting,Mallik et al. (2003)
HD22049,2.0,0.0,5.0,5086,-0.09,"Isochrone fitting, Girardi 2000",Model fitting,Laws et al. (2003)
HD22049,0.7,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Laws et al. (2003)
HD22049,0.7,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2001)
HD22049,0.73,0.53,0.93,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Song et al. (2000)
HD103095,7.8,3.7,11.9,,,"Bayesian fitting to photometry and spectra, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD103095,4.61,,,,,"Rotation, MH08 calibration",Gyrochronology,Vican (2012)
HD103095,3.95,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Vican (2012)
HD103095,11.46,7.94,12.83,5168,-1.19,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD103095,5.56,0.99,11.44,5168,-1.19,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD103095,4.71,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Maldonado et al. (2010)
HD103095,4.7,,,,,Chromospheric activity,Chromochronology,Mamajek & Hillenbrand (2008)
HD103095,5.3,,,,,"Rotation, Period calculated from chromospheric activity",Gyrochronology,Mamajek & Hillenbrand (2008)
HD103095,,2.44,,4950,-1.16,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD103095,15.488,,,5095,-1.29,"Isochrone fitting, Girardi 2000, Data from Okayama Astrophysical Observatory spectra",Model fitting,Takeda (2007)
HD103095,13.47,,,,,"Chromospheric activity, Soderblom 1991 (eq. 3) calibration, Own metallicity correction",Chromochronology,Rocha-Pinto et al. (2004)
HD103095,7,,,5200,-1.28,"Interpolation in isochrones, VandenBerg 2000",Model fitting,Grupp (2004)
HD103095,3.236,,,,,"Chromospheric activity, Relation from Donahue (1993, PhD thesis)",Chromochronology,Wright et al. (2004)
HD201091,5.7,4.5,6.9,,,"Isochrone fitting, YREC",Model fitting,Epstein & Pinsonneault (2014)
HD201091,6.8,2.8,10.8,,,"Bayesian fitting to photometry, data from Gaia Benchmark project",Model fitting,Schönrich & Bergemann (2014)
HD201091,1.1,,,,,Combination of chromospheric activity etc. MH08 calibration,Chromochronology,Gáspár et al. (2013)
HD201091,2.30,1.90,2.70,4589,-0.21,"Isochrone fitting, YY",Model fitting,Ramírez et al. (2012)
HD201091,6.81,2.16,11.55,4414,-0.23,"Bayesian isochrone fitting, Padova",Model fitting,Casagrande et al. (2011)
HD201091,6.83,2.16,11.63,4414,-0.23,"Bayesian isochrone fitting, BASTI",Model fitting,Casagrande et al. (2011)
HD201091,6,5,7,4400,-0.20,"Model fitting, CESAM2k",Model fitting,Kervella et al. (2008)
HD201091,3.72,,,,,Rotation,Gyrochronology,Mamajek & Hillenbrand (2008)
HD201091,2.36,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2007)
HD201091,2.12,1.82,2.42,,,"Rotation, Own method see paper",Gyrochronology,Barnes (2007)
HD201091,,,0.44,,,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
HD201092,7.5,5.0,10.0,,,"Isochrone fitting, YREC",Model fitting,Epstein & Pinsonneault (2014)
HD201092,4.62,,,,,"Chromospheric activity, MH08 calibration",Chromochronology,Maldonado et al. (2010)
HD201092,6.0,5.0,7.0,4040,-0.27,"Model fitting, CESAM2k",Model fitting,Kervella et al. (2008)
HD201092,3.39,,,,,Rotation,Gyrochronology,Mamajek & Hillenbrand (2008)
HD201092,3.75,,,,,"Chromospheric activity, Relation from Donahue (1998), Data from literature",Chromochronology,Barnes (2007)
HD201092,1.87,1.57,2.17,,,"Rotation, Own method see paper",Gyrochronology,Barnes (2007)
HD201092,,,0.68,,,"Bayesian isochrone fitting, YREC, Data from VF05",Model fitting,Takeda et al. (2007a)
